Two Primes and Five Mixed Fibonacci-Lucas Summands

Using the circle method, we prove that every sufficiently large positive integer is a sum of two primes, $u$ Fibonacci numbers and $5-u$ Lucas numbers for each $u\in\{1,2,3,4\}$. All recurrence indices are positive, and terms may be repeated.

==> anc/proof_data/README.md <==
# Exact finite proof inputs

The files in this directory accompany *Two Primes and Five Mixed
Fibonacci--Lucas Summands*, by Zhao Shen and Chenghe Xu.

## Scope

The new finite inputs are 34 positive vectors on the 377 reduced carry states,
two complete amplitude partitions, eight families of modular-convolution lower
bounds, the Euler-product truncation, and the odd-Lucas mean bound. These are
fixed finite statements, not tests of representations of small integers.

The odd-Fibonacci bound 2.1985 is cited from Sun, Proposition 4.1; its duplicate
large enumeration is deliberately not included. All analytic prime theorems,
state-reduction arguments and infinite tails remain mathematical inputs proved
or cited in the paper. Neither verification mode is a formal proof checker for
the entire manuscript.

## Files

| File | Purpose |
|---|---|
| `vectors.json` | Fixed rational parameters and 34 positive 377-entry vectors; every entry is at most 10^10. |
| `partition_even.json`, `partition_odd.json` | The complete 17-box partitions and polynomial witnesses for the common cubic weights. |
| `major_rows.csv` | 122 moduli; downward-rounded contributions at scale 10^10 for each of the eight target/composition cases. |
| `major_summary.json` | Six block sums, counts and totals, all recomputed by the checker. |
| `finite.py` | Exact state, matrix, polynomial, cyclic-convolution and scalar checks, using Python integers and Fraction. |
| `lucas/` | Three C++17 generators for Lucas histograms, small-prime groups and prime periods through 10^8. |
| `lucas.py` | Arbitrary-precision aggregation and independent recurrence cross-checks on regenerated data. |
| `lucas_outputs.json` | Expected lengths and hashes of the four deterministic Lucas output files. |
| `manifest.json` | Integrity manifest of the fixed files; hashes do not replace arithmetic checks. |
| `verify.py` | Read-only entry point with explicit local/full modes. |

## Local verification

Run `python verify.py` from this directory. Python 3.10 or later and its standard
library suffice. It recomputes 12,818 strict matrix rows, both continuous
amplitude partitions, all 122 local modulus calculations and the scalar bounds.
It also compares the forward and inverse transition constructions and checks
that two malformed-input examples are rejected. The output explicitly states
that the large Lucas enumeration was NOT run.

## Full verification of all new finite inputs

Run:

```
python verify.py --full --report /path/outside/proof_data/report.json
```

A C++17 compiler supporting `unsigned __int128` is required. Set `CXX` to its
executable name/path if it is not `g++`. Full mode first repeats the local checks,
then compiles the three generators into a temporary directory. It regenerates:

- all 40,527 odd squarefree-modulus histograms through 10^5;
- 9,589 prime groups retaining the joint congruences modulo 3 and 5;
- all 5,761,454 odd-prime periods through 10^8.

The four output files are compared with their expected hashes, after which
Python reconstructs the rational aggregation and its outward rounding and
checks the Lucas mean upper bound 2.255. An optional JSON report is written only
outside the fixed input directory. The input manifest is checked again at
completion. The directory is not modified; bytecode caching is disabled.

## What makes the checks exact

The checker reconstructs the matrices from the explicit transition rule and
the nineteen-row state table. It does not read precomputed eigenvalues. Bessel
and logarithm bounds use finite rational series with proved remainder bounds.
The partition checker reconstructs the complete bisection, rather than sampling
points. Local convolutions use arbitrary-precision integer arithmetic and
check mass and parity. The full generator's fixed-width bounds and its
termination/overflow guards are explained in the paper. Every acceptance
condition is explicit and remains active with Python optimization.

The short vectors were obtained from symmetric restrictions of earlier
certificates and simplified by rational rescaling. Their direct strict integer
inequalities are sufficient; the old files and the search procedure are not
needed to verify them. A candidate failing even one row is rejected.

A successful run establishes precisely these finite identities and inequalities.
It is not an independent verification of the external analytic theorems.


==> anc/proof_data/finite.py <==
"""Exact local checks. Python standard library only; no search or float decisions."""
from __future__ import annotations
from fractions import Fraction as F
from functools import lru_cache
from math import factorial, isqrt
from pathlib import Path
import csv, json

Q=10**12
BOUNDS=[(-18,18),(-20,17),(-21,15),(-20,13),(-19,12),(-19,10),(-18,9),(-18,7),(-17,5),(-16,4),(-16,2),(-15,0),(-15,-1),(-14,-3),(-13,-4),(-13,-6),(-12,-8),(-11,-9),(-11,-11)]
REPS=[(0,n) for n in range(19)]+[(m,n) for m in range(1,19) for n in range(BOUNDS[m][0],BOUNDS[m][1]+1)]
INDEX={s:i for i,s in enumerate(REPS)}
ZERO=(0,0,0,0)

def require(ok: bool, message: str) -> None:
    if not ok: raise ValueError(message)

def load(path: Path):
    def unique(pairs):
        out={}
        for k,v in pairs:
            require(k not in out, f'Duplicate JSON key: {k}')
            out[k]=v
        return out
    return json.loads(path.read_text(encoding='utf-8'),object_pairs_hook=unique)

def le_sqrt5(a:int,b:int)->bool:
    if b==0:return a<=0
    if b>0:return a<0 and a*a>=5*b*b
    return a<=0 or a*a<=5*b*b

def in_strips(m:int,n:int)->bool:
    return all(le_sqrt5(a,b) for a,b in [(m+2*n-24,m-6),(-m-2*n-24,-m-6),(m+2*n-18,-m-12),(-m-2*n-18,m-12)])

def rep(m:int,n:int)->tuple[int,int]:
    return (-m,-n) if m<0 or (m==0 and n<0) else (m,n)

def state_checks()->None:
    states={(m,n) for m in range(-18,19) for n in range(-21,22) if in_strips(m,n)}
    require(len(states)==753 and len(REPS)==377, 'State counts')
    require({rep(m,n) for m,n in states}==set(REPS), 'State interval table')
    require({(m,n) for m,n in REPS if m+n==0}=={(m,-m) for m in range(14)}, 'Terminal states')
    for m,(lo,hi) in enumerate(BOUNDS):
        require(in_strips(m,lo) and in_strips(m,hi),'Endpoint containment')
        for n in (lo-1,hi+1):
            require(abs(n)>21 or not in_strips(m,n),'Endpoint maximality')

@lru_cache(None)
def coeff(t:F)->tuple[int,...]:
    require(0<=t<=1,'Bessel parameter out of fixed range')
    if not t:return (0,0,0,Q,0,0,0)
    ex=sum((t**j/F(factorial(j)) for j in range(14)),F())+t**14/F(factorial(14))/(1-t/15)
    low=[];upper=[]
    for k in range(1,4):
        v=sum(((t/2)**(2*j+k)/F(factorial(j)*factorial(j+k)) for j in range(6)),F())
        low.append(v)
        upper.append(v+(t/2)**(12+k)/F(factorial(6)*factorial(6+k))/(1-t*t/F(4*7*(7+k))))
    values=[upper[2],upper[1],upper[0],ex-2*sum(low),*upper]
    require(min(values)>0,'Positive Fourier envelopes')
    return tuple((x*Q).numerator//(x*Q).denominator + int((x*Q).denominator!=1) for x in values)

@lru_cache(None)
def matrix(f:F,l:F):
    cf,cl=coeff(f),coeff(l);answer=[]
    for m,n in REPS:
        row={}
        for r in range(-3,4):
            for s in range(-3,4):
                dest=rep(m+n+r+2*s,m-s);j=INDEX.get(dest)
                if j is not None:
                    weight=cf[r+3]*cl[s+3]
                    if weight:row[j]=row.get(j,0)+weight
        answer.append(tuple(row.items()))
    return answer

def apply(f:F,l:F,v:list[int])->list[int]:
    return [sum(c*v[j] for j,c in row) for row in matrix(f,l)]

def log_bounds(x:F,n:int=50)->tuple[F,F]:
    require(x>=1,'Logarithm domain')
    z=(x-1)/(x+1)
    lower=2*sum((z**(2*j+1)/F(2*j+1) for j in range(n)),F())
    return lower,lower+2*z**(2*n+1)/(F(2*n+1)*(1-z*z))

def check_vectors(data:dict)->dict:
    require(data['scale']==Q,'Matrix scale')
    rows=data['certificates']
    names=[f'mixed_{i:02d}' for i in range(32)]+['even41','odd41']
    require([r['name'] for r in rows]==names,'Certificate completeness/order')
    state_checks();rates=[];smallest=None;digits=0
    cos_lower=1-F(1,2)*F(22,14000)**2
    logphi=log_bounds(F(1618034,10**6))[1]
    for row in rows:
        ts=tuple(map(F,row['t']));rho=F(row['rho']);H=F(row['H']);v=row['vector']
        require(len(ts)==4 and all(t>=0 for t in ts),'Parameters')
        require(len(v)==377 and all(type(x)==int and 0<x<=10**10 for x in v),'Reduced positive vector')
        require(rho>1,'Growth bound')
        z=v
        for f,l in reversed([(ts[0],ts[3]),(ts[1],ts[3]),(ts[1],ts[2])]):z=apply(f,l,z)
        margins=[rho.numerator*Q**6*a-rho.denominator*b for a,b in zip(v,z)]
        require(min(margins)>0,f'Matrix row failure: {row["name"]}')
        rate=F(1999,2000)*(H*cos_lower-log_bounds(rho)[1]/3)/logphi
        target=F(11667,20000) if row['name'].startswith('mixed') else F('.56217') if row['name']=='even41' else F('.5637')
        require(F(row['delta'])==target and rate>target,'Rate threshold')
        if row['name']=='even41':require(H**3<=4*F('.3499')*ts[0]*ts[1]*ts[3],'Even AM-GM')
        if row['name']=='odd41':require(H**3<=2*F('.3499')*ts[1]**2*ts[3],'Odd AM-GM')
        rates.append({'name':row['name'],'rate_lower':str(rate),'minimum_integer_margin':str(min(margins))})
        digits=max(digits,max(len(str(x)) for x in v))
    # A second transition implementation: pull back from all destinations in
    # the 753-state set and compare a test function with the quotient action.
    test=[i*i+7 for i in range(377)]
    states=[s for s in ((m,n) for m in range(-18,19) for n in range(-21,22)) if rep(*s) in INDEX]
    for f,l in {(F(r['t'][i]),F(r['t'][j])) for r in rows for i,j in [(0,3),(1,3),(1,2)]}:
        cf,cl=coeff(f),coeff(l);pull={s:0 for s in states}
        for dm,dn in states:
            value=test[INDEX[rep(dm,dn)]]
            for r in range(-3,4):
                for s in range(-3,4):
                    src=(dn+s,dm-dn-r-3*s)
                    if src in pull:pull[src]+=cf[r+3]*cl[s+3]*value
        require([pull[s] for s in REPS]==apply(f,l,test),'Inverse-transition cross-check')
    return {'vectors':34,'coordinates_per_vector':377,'strict_rows':34*377,'max_decimal_digits':digits,'rates_and_margins':rates}

def multiply(p:dict,q:dict)->dict:
    out={}
    for a,x in p.items():
        for b,y in q.items():
            k=tuple(i+j for i,j in zip(a,b));out[k]=out.get(k,F())+x*y
    return {k:v for k,v in out.items() if v}

def check_partition(data:dict,parity:str,rows:list[dict])->dict:
    require(data['parity']==parity and F(data['threshold'])==F('.34192') and F(data['lambda0'])==F('.341919') and F(data['delta'])==F(11667,20000),'Partition parameters')
    leaves=data['leaves'];require(len(leaves)==17,'Partition leaf count')
    boxes=[tuple((F(a),F(b)) for a,b in leaf['box']) for leaf in leaves]
    require(len(set(boxes))==len(boxes),'Duplicate boxes')
    for box in boxes:require(len(box)==4 and all(0<=a<b<=1 for a,b in box),'Box endpoints')
    leafset=set(boxes);visited=set()
    def walk(box,depth=0):
        if box in leafset:visited.add(box);return
        require(depth<40,'Partition missing leaf')
        j=max(range(4),key=lambda i:box[i][1]-box[i][0]);a,b=box[j];mid=(a+b)/2
        left=list(box);right=list(box);left[j]=(a,mid);right[j]=(mid,b)
        walk(tuple(left),depth+1);walk(tuple(right),depth+1)
    walk(((F(0),F(1)),)*4);require(visited==leafset,'Partition coverage')
    gs=[]
    for row in rows[:32]:
        g={ZERO:F(row['H'])}
        for j,t in enumerate(map(F,row['t'])):
            if t:g[tuple(int(i==j) for i in range(4))]=-t*F(1 if j%2==0 else 2,3)
        gs.append(g)
    terms={(1,0,0,2):F(3,10),(0,1,1,1):F(7,10)} if parity=='even' else {(0,1,0,2):F(1,2),(1,0,1,1):F(3,10),(0,1,2,0):F(1,5)}
    errors=[]
    for leaf,box in zip(leaves,boxes):
        if leaf['type']=='small':
            high=[b for a,b in box]
            value=sum(c*high[0]**k[0]*high[1]**k[1]*high[2]**k[2]*high[3]**k[3] for k,c in terms.items())
            require(value<=F('.34192'),'Small box');continue
        require(leaf['type']=='polynomial','Unexpected box type')
        cc=leaf['certificate'];selection=cc['selected']
        require(all(type(i)==int and 0<=i<32 for i in selection),'Selected inequalities')
        factors=[gs[i] for i in selection]
        for j,(a,b) in enumerate(box):
            e=tuple(int(i==j) for i in range(4));factors += [{ZERO:-a,e:F(1)},{ZERO:b,e:F(-1)}]
        residual={ZERO:F('.341919'),**{k:-v for k,v in terms.items()}}
        for ids,weight in cc['terms']:
            weight=F(weight)
            require(weight>=0 and len(ids)<=3 and all(type(i)==int and 0<=i<len(factors) for i in ids),'Polynomial factors')
            p={ZERO:F(1)}
            for i in ids:p=multiply(p,factors[i])
            for k,v in p.items():residual[k]=residual.get(k,F())-weight*v
        error=sum(map(abs,residual.values()))
        require(error==F(cc['error_l1']) and error<F(1,10**7),'Polynomial residual')
        errors.append(error)
    return {'parity':parity,'boxes':17,'polynomial_boxes':len(errors),'maximum_residual':str(max(errors))}

def squarefree_den(r:int)->int|None:
    if r%2==0:return None
    n=r;den=1;p=3
    while p*p<=n:
        if n%p==0:
            n//=p
            if n%p==0:return None
            den*=p-2
        p+=2
    if n>1:den*=n-2
    return den

@lru_cache(None)
def histograms(r:int):
    mod=2*r;hs=[[0]*r for _ in range(4)];f,g=0,1
    for j in range(1,mod*mod+1):
        f,g=g,(f+g)%mod
        fi=0 if j%3==2 else 1;li=2 if j%3==0 else 3
        fv=g;lv=(2*g-f)%mod
        require(fv%2==fi%2 and lv%2==li%2,'Histogram parity')
        hs[fi][fv//2]+=1;hs[li][lv//2]+=1
        if (f,g)==(0,1):break
    else:raise ValueError('No state return within all possible states')
    require(j%3==0 and [sum(h) for h in hs]==[j//3,2*j//3,j//3,2*j//3],'Histogram masses')
    return j,hs

def convolution(a:list[int],b:list[int])->list[int]:
    # Direct cyclic convolution. All entries/products are Python integers.
    require(len(a)==len(b),'Convolution lengths')
    n=len(a);out=[0]*n;bb=[(i,v) for i,v in enumerate(b) if v]
    for i,x in enumerate(a):
        if x:
            for j,y in bb:out[(i+j)%n]+=x*y
    require(sum(out)==sum(a)*sum(b),'Convolution mass')
    return out

def weights():
    out={}
    for u in (1,2,3):
        out[f'{u}e']=[(F(3,10),(1,u-1,0,5-u)),(F(7,10),(0,u,1,4-u))]
        out[f'{u}o']=[(F(1,2),(0,u,0,5-u)),(F(3,10),(1,u-1,1,4-u)),(F(1,5),(0,u,2,3-u))]
    out['4e']=[(F(1),(1,3,0,1))];out['4o']=[(F(1),(0,4,0,1))]
    return out

def major_rows()->tuple[list[dict],dict]:
    ws=weights();names=list(ws);rows=[];totals={n:0 for n in names};exact={n:F() for n in names};scale=10**10
    blocks=[{n:0 for n in names} for _ in range(6)];counts=[0]*6
    for r in range(1,301,2):
        den=squarefree_den(r)
        if den is None:continue
        period,hs=histograms(r)
        @lru_cache(None)
        def product(k):
            if sum(k)==0:return [1]+[0]*(r-1)
            i=next(i for i,x in enumerate(k) if x);kk=list(k);kk[i]-=1
            return convolution(product(tuple(kk)),hs[i])
        row={'r':r,'period':period};block=(r-1)//50;counts[block]+=1
        for name,parts in ws.items():
            val=F()
            for c,k in parts:
                p=product(k);mass=1
                for h,n in zip(hs,k):mass*=sum(h)**n
                require(sum(p)==mass and sum(k)==5,'Fivefold mass')
                val+=c*F(min(p),mass)
            val*=F(132006798,10**8*den)
            units=(scale*val).numerator//(scale*val).denominator
            row[name]=units;totals[name]+=units;blocks[block][name]+=units;exact[name]+=val
        rows.append(row)
    require(len(rows)==122 and counts==[20,21,20,20,21,20],'Retained moduli')
    for name in names:
        target=F('1.99426') if name[0]!='4' else F('1.99405') if name=='4e' else F('1.9939')
        require(F(totals[name],scale)>target,'Rounded major-arc threshold')
    return rows,{'scale':scale,'totals':totals,'blocks':blocks,'counts':counts,'exact_bounds':{n:str(v) for n,v in exact.items()}}

def scalar_checks()->dict:
    flags=bytearray(b'\1')*10001;flags[:2]=b'\0\0'
    for p in range(2,isqrt(10000)+1):
        if flags[p]:flags[p*p::p]=b'\0'*((10000-p*p)//p+1)
    C=F(1)
    for p in range(3,10001):
        if flags[p]:C*=F(p*(p-2),(p-1)**2)
    require(C*(1-F(1,19996))>F('.66013') and C<F('.66017'),'Euler-product enclosure')
    l10=3*log_bounds(F(2),4)[0]+log_bounds(F(5,4),2)[0]
    require(l10==F(176248,76545) and l10>F('2.30254'),'Hand logarithm lower bound')
    gamma=sum((F(1,n) for n in range(1,11)),F())-l10-F(1,22)
    require(gamma==F(3913409,6735960) and gamma<F('.581'),'Euler constant')
    x=F('.581');ex=sum((x**j/F(factorial(j)) for j in range(5)),F())+x**5/(120*(1-x/6))
    require(ex==F(387529231401098967,216760000000000000) and ex<F('1.788'),'Hand exponential')
    z=F(236068,10**6)
    lp=2*sum((z**(2*j+1)/F(2*j+1) for j in range(4)),F())+2*z**9/(9*(1-z*z))
    require((z+2)**2>5 and lp<F('.481212') and lp/F(1999,2000)<F('.481453'),'Hand golden-ratio logarithm')
    require(F('1.79')*(1+F('18.4')**-2)/(2*F('.66013'))<F('1.36'),'Euler-product growth')
    require(F('.8525')**2>F('1.51012')*F('.481213') and F('1.414214')**2>2,'Square-root bounds')
    require(F('14.442')*F('3.42')*F('.0001')<F('.00494'),'Tail arithmetic')
    # Three short logarithm columns printed in the manuscript.
    printed=[(F('.236068'),[472136000,8770415,293256,11674,536]),
             (F('.2014732'),[402946400,5452060,132785,3850,127]),
             (F('.2015937'),[403187400,5461848,133182,3867,128])]
    for z,integers in printed:
        terms=[2*z,2*z**3/3,2*z**5/5,2*z**7/7,2*z**9/(9*(1-z*z))]
        require(all(t<=F(n,10**9) for t,n in zip(terms,integers)), 'Hand logarithm column')
    require(F(309017,1309017)<F('.236068') and F(126153,626153)<F('.2014732') and F(50499,250499)<F('.2015937'),'Logarithm substitutions')
    for H,lr,num,den,target in [('.40684','.408536',568103551249439,1010545200000000,'.56217'),('.40767','.408787',15950761832556421,28295265600000000,'.5637')]:
        rate=F(1999,2000)/F('.481212')*(F(H)*(1-F(22,14000)**2/2)-F(lr)/3)
        require(rate==F(num,den) and rate>F(target),'Hand rate fraction')
    require(34*66013*8464-25*89500*8489==2819588,'Hand Euler-product integer comparison')
    EB,ED,E2=F('5.697364'),F('5.832459995'),F('5.764517')
    base=F('.61')*F(3,2)*F('.481453')
    require(F('2.3911')*F('2.1985')+base<EB and F('2.3911')*F('2.255')+base==ED and E2**2>EB*ED,'Energy constants')
    margins=[F('1.99426')-F('.34192')*E for E in (ED,E2,EB)]
    margins +=[F(M)-F('.3499')*EB for M in ('1.99405','1.9939')]
    require(min(margins)>0,'Main-minus-minor margins')
    require(F(11667,20000)-F(7,12)==F(1,60000),'Pointwise saving')
    require(9*F(1,10**6)+2*F(1,10**6)+3*F(1,10**6)<F(1,10000),'Fixed exponent budget')
    return {'margins':[str(x) for x in margins],'Euler_product_prime_cutoff':10000,'scalar_decisions':'exact rational comparisons'}


==> anc/proof_data/lucas.py <==
"""Exact Lucas arithmetic. All histogram/period data must be regenerated first.
No claims about other mixtures or conditional prime estimates are tested here.
"""
from __future__ import annotations
import argparse, csv, json, math
from fractions import Fraction as F
from pathlib import Path
from finite import require
ROOT = Path(__file__).resolve().parent
B = 100000
S = 10 ** 24

def ceildiv(a: int, b: int) -> int:
    if not (a >= 0 and b > 0):
        raise ValueError('Lucas exact check: a >= 0 and b > 0')
    return (a + b - 1) // b

def log_bounds(x: F, terms: int=100) -> tuple[F, F]:
    z = (x - 1) / (x + 1)
    if not 0 <= z < 1:
        raise ValueError('Lucas exact check: 0 <= z < 1')
    lo = sum((F(2, 2 * k + 1) * z ** (2 * k + 1) for k in range(terms)), F(0))
    hi = lo + F(2, 2 * terms + 1) * z ** (2 * terms + 1) / (1 - z * z)
    return (lo, hi)

def sqrt_upper(x: F, scale: int=10 ** 12) -> F:
    n = math.isqrt(x.numerator * scale * scale // x.denominator)
    while F(n, scale) ** 2 <= x:
        n += 1
    out = F(n, scale)
    if not out * out > x:
        raise ValueError('Lucas exact check: out * out > x')
    return out

def read_rows(path: Path, key: str) -> dict[int, dict[str, int]]:
    with path.open() as f:
        rows = [{k: int(v) for k, v in r.items()} for r in csv.DictReader(f)]
    keys = [r[key] for r in rows]
    if not keys == sorted(set(keys)):
        raise ValueError('Lucas exact check: keys == sorted(set(keys))')
    return {r[key]: r for r in rows}

def sieve() -> list[int]:
    sp = [0] * (B + 1)
    for p in range(2, B + 1):
        if not sp[p]:
            for d in range(p, B + 1, p):
                if not sp[d]:
                    sp[d] = p
    return sp

def factor_data(d: int, sp: list[int]) -> tuple[bool, int, int]:
    denominator = 1
    largest = 1
    n = d
    while n > 1:
        p = sp[n]
        n //= p
        if n % p == 0:
            return (False, 0, 0)
        denominator *= p - 2
        largest = p
    return (True, denominator, largest)

def direct_collision(d: int) -> F:
    modulus = 2 * d
    a, b = (2 % modulus, 1 % modulus)
    start = (a, b)
    h = [0] * modulus
    j = 0
    while True:
        if j % 3:
            h[a] += 1
        a, b = (b, (a + b) % modulus)
        j += 1
        if (a, b) == start and j % 3 == 0:
            break
        if not j <= 12 * d:
            raise ValueError('Lucas exact check: j <= 12 * d')
    mass = sum(h)
    if not mass * 3 == 2 * j:
        raise ValueError('Lucas exact check: mass * 3 == 2 * j')
    return F(sum((v * v for v in h)), mass * mass)

def verify_metadata(rows: dict, groups: dict) -> list[int]:
    sp = sieve()
    expected = []
    for d in range(1, B + 1, 2):
        sf, den, large = factor_data(d, sp)
        if not sf:
            continue
        expected.append(d)
        r = rows[d]
        if not (r['weight_den'] == den and r['largest_prime'] == large):
            raise ValueError("Lucas exact check: r['weight_den'] == den and r['largest_prime'] == large")
        t = r['period']
        m = r['D_count']
        col = r['D_collisions']
        if not (0 < t <= 12 * d and t % 3 == 0 and (3 * m == 2 * t)):
            raise ValueError('Lucas exact check: 0 < t <= 12 * d and t % 3 == 0 and (3 * m == 2 * t)')
        if not 0 < col <= m * m:
            raise ValueError('Lucas exact check: 0 < col <= m * m')
    if not list(rows) == expected:
        raise ValueError('Lucas exact check: list(rows) == expected')
    primes = [p for p in range(3, B + 1, 2) if sp[p] == p]
    if not list(groups) == [p for p in primes if p >= 7]:
        raise ValueError('Lucas exact check: list(groups) == [p for p in primes if p >= 7]')
    for p, r in groups.items():
        t = r['period']
        T = r['joint_period']
        m = r['D_count']
        if not (0 < t <= 6 * p and t % 2 == 0 and (T == math.lcm(t, 24))):
            raise ValueError('Lucas exact check: 0 < t <= 6 * p and t % 2 == 0 and (T == math.lcm(t, 24))')
        if not 3 * m == 2 * T:
            raise ValueError('Lucas exact check: 3 * m == 2 * T')
        if not rows[p]['period'] == math.lcm(t, 3):
            raise ValueError("Lucas exact check: rows[p]['period'] == math.lcm(t, 3)")
        if not r['col1'] * rows[p]['D_count'] ** 2 == rows[p]['D_collisions'] * m * m:
            raise ValueError("Lucas exact check: r['col1'] * rows[p]['D_count'] ** 2 == rows[p]['D_collisions'] * m * m")
        if not 0 < r['col15'] <= r['col3'] <= r['col1'] <= m * m:
            raise ValueError("Lucas exact check: 0 < r['col15'] <= r['col3'] <= r['col1'] <= m * m")
        if not r['col15'] <= r['col5'] <= r['col1']:
            raise ValueError("Lucas exact check: r['col15'] <= r['col5'] <= r['col1']")
        if not r['col1'] * t <= 6 * m * m:
            raise ValueError("Lucas exact check: r['col1'] * t <= 6 * m * m")
    checks = [d for d in expected if d <= 1000] + expected[::503]
    for d in sorted(set(checks)):
        if not direct_collision(d) == F(rows[d]['D_collisions'], rows[d]['D_count'] ** 2):
            raise ValueError("Lucas exact check: direct_collision(d) == F(rows[d]['D_collisions'], rows[d]['D_count'] ** 2)")
    ps = list(groups)
    cross_primes = ps[:30] + ps[::521] + ps[-1:]
    for p in sorted(set(cross_primes)):
        for g in (1, 3, 5, 15):
            if not direct_collision(g * p) == F(groups[p]['col' + str(g)], groups[p]['D_count'] ** 2):
                raise ValueError("Lucas exact check: direct_collision(g * p) == F(groups[p]['col' + str(g)], groups[p]['D_count'] ** 2)")
    a, b = (2, 1)
    v = []
    for _ in range(8):
        v.append(a)
        a, b = (b, (a + b) % 15)
    if not (v == [2, 1, 3, 4, 7, 11, 3, 14] and (a, b) == (2, 1)):
        raise ValueError('Lucas exact check: v == [2, 1, 3, 4, 7, 11, 3, 14] and (a, b) == (2, 1)')
    print('CSV completeness, integer ranges, and independent Lucas-recurrence cross-checks: PASS')
    print('Odd squarefree moduli:', len(rows), '; grouped primes:', len(groups))
    return primes

def finite_parts(rows: dict, groups: dict, primes: list[int]) -> dict[str, int]:
    lower = 0
    upper = 0
    wtlo = [0] * (B + 1)
    for d, r in rows.items():
        numerator = S * r['D_collisions']
        denominator = r['weight_den'] * r['D_count'] ** 2
        lower += numerator // denominator
        upper += ceildiv(numerator, denominator)
        wtlo[d] = S // r['weight_den']
    cum = [0] * (B + 1)
    for e in range(1, B + 1):
        cum[e] = cum[e - 1] + (wtlo[e] if e % 3 and e % 5 else 0)
    W = S
    omitted = 0
    for p, r in groups.items():
        for g, den_g in ((1, 1), (3, 1), (5, 3), (15, 3)):
            X = B // (g * p)
            if X < p:
                trunc_lower = cum[X]
            else:
                trunc_lower = sum((wtlo[e] for e in range(1, X + 1, 2) if e % 3 and e % 5 and (e in rows) and (rows[e]['largest_prime'] < p)))
            diff = W - trunc_lower
            if not diff >= 0:
                raise ValueError('Lucas exact check: diff >= 0')
            omitted += ceildiv(diff * r['col' + str(g)], den_g * (p - 2) * r['D_count'] ** 2)
        W = ceildiv(W * (p - 1), p - 2)
    if not upper == 1691933204676225261352865:
        raise ValueError('Lucas exact check: upper == 1691933204676225261352865')
    if not omitted == 12881438110780827710234:
        raise ValueError('Lucas exact check: omitted == 12881438110780827710234')
    print('Finite grouped sums, with directed rounding at scale 10^24: PASS')
    return dict(part_lower=lower, part_upper=upper, omitted_upper=omitted)

def tail_bound() -> F:
    phiu = F(1618034, 10 ** 6)
    if not (2 * phiu - 1) ** 2 > 5:
        raise ValueError('Lucas exact check: (2 * phiu - 1) ** 2 > 5')
    _, logphi = log_bounds(phiu)
    _, logtwo = log_bounds(F(2))
    logX = 8 * log_bounds(F(10), terms=160)[0]
    X = 10 ** 8
    root = sqrt_upper(F('1.51012') * logphi)
    invroot = sqrt_upper(F(1, 2))
    result = F('8.16') * root * (1 + logtwo / logX) / ((1 - F(2, X)) * (1 - invroot) * 10000)
    if not result < F('0.00247'):
        raise ValueError("Lucas exact check: result < F('0.00247')")
    print('Analytic-tail scalar comparison with 247/100000: PASS')
    return result

def check(data_dir: Path) -> dict:
    rows = read_rows(data_dir / 'collisions_100000.csv', 'd')
    groups = read_rows(data_dir / 'prime_groups_100000.csv', 'p')
    primes = verify_metadata(rows, groups)
    nums = finite_parts(rows, groups, primes)
    middle = json.loads((data_dir / 'middle_bounds.json').read_text())
    require(middle['cutoff'] == B and middle['endpoint'] == 10 ** 8 and (int(middle['scale']) == S), 'Lucas middle range')
    require(middle['odd_primes_processed'] == 5761454, 'Lucas prime completeness')
    small = read_rows(data_dir / 'periods_up_to_100000.csv', 'p')
    require(list(small) == primes, 'Small-prime completeness')
    require(small[3]['period'] == 8 and small[5]['period'] == 20, 'Initial periods')
    for p in groups:
        require(small[p]['period'] == groups[p]['period'], 'Independent small period')
    mid_upper = F(int(middle['middle_upper_units']), S)
    mid_lower = F(int(middle['middle_lower_units']), S)
    require(0 < mid_upper - mid_lower < F(1, 10 ** 17), 'Directed middle rounding')
    tail = tail_bound()
    upper = F('1.32034') * (F(nums['part_upper'] + nums['omitted_upper'], S) + mid_upper + F('0.00247'))
    require(upper < F('2.255'), 'Lucas mean target')
    return {'odd_squarefree_moduli': len(rows), 'grouped_primes': len(groups), 'prime_periods_through_1e8': 5761454, 'finite_upper_units': str(nums['part_upper']), 'omitted_upper_units': str(nums['omitted_upper']), 'middle_upper_units': str(middle['middle_upper_units']), 'rounding_scale': str(S), 'analytic_tail_input': '0.00247', 'tail_scalar_check': str(tail), 'Lucas_mean_upper': str(upper)}


==> anc/proof_data/lucas/collisions.cpp <==
// Exact odd-Lucas collision histograms for odd squarefree d <= B.
// Each recurrence is run until the initial Fibonacci pair first returns.
// The guard is a checked computational limit, not an assumed period theorem.
#include <cstdio>
#include <vector>
#include <cstdint>
#include <stdexcept>
#include <string>

int main(int argc, char** argv) {
  try {
    const int B = argc > 1 ? std::stoi(argv[1]) : 100000;
    if (B < 15 || B > 100000) throw std::runtime_error("Require 15 <= B <= 100000");
    std::vector<int> smallest(B+1, 0), largest(B+1, 1);
    for (int p=2; p<=B; ++p) if (!smallest[p]) {
      for (int d=p; d<=B; d+=p) {
        if (!smallest[d]) smallest[d]=p;
        largest[d]=p;
      }
    }
    std::puts("d,period,D_count,D_collisions,weight_den,largest_prime");
    for (int d=1; d<=B; d+=2) {
      int n=d; int64_t denominator=1; bool squarefree=true;
      while (n>1) {
        int p=smallest[n]; n/=p;
        if (n%p==0) {squarefree=false; break;}
        denominator*=p-2;
      }
      if (!squarefree) continue;
      const int m=2*d;
      int a=0, b=1, period=0, mass=0;
      std::vector<int64_t> histogram(m, 0);
      do {
        int next=a+b; if (next>=m) next-=m;
        a=b; b=next; ++period;
        if (period>12*d) throw std::runtime_error("Period guard exceeded");
        // a=F_j, b=F_{j+1}; L_j=2F_{j+1}-F_j.
        int lucas=2*b-a;
        if (lucas<0) lucas+=m; else if (lucas>=m) lucas-=m;
        if (period%3) {++histogram[lucas]; ++mass;}
      } while (a!=0 || b!=1);
      if (period%3 || mass!=2*(period/3)) throw std::runtime_error("Bad parity count");
      int64_t collision=0, sum=0;
      for (int64_t h:histogram) {collision+=h*h; sum+=h;}
      // period <= 1.2e6, so every sum and product is safely in int64.
      if (sum!=mass || collision>int64_t(mass)*mass || denominator>d)
        throw std::runtime_error("Mass or range check failed");
      std::printf("%d,%d,%d,%lld,%lld,%d\n",d,period,mass,
        (long long)collision,(long long)denominator,largest[d]);
    }
  } catch (const std::exception& e) {
    std::fprintf(stderr,"ERROR: %s\n",e.what()); return 1;
  }
}


==> anc/proof_data/lucas/period_sums.cpp <==
// Recompute the prime-period tail through 10^8, using directed integer rounding.
// SPF sieve: <401 MB. z(p)|p-(5/p), fast doubling, Q^z=cI give the period.
#include <cstdio>
#include <cstdint>
#include <vector>
#include <string>
#include <fstream>
#include <iostream>
#include <stdexcept>
#include <algorithm>
#include <utility>
using U=unsigned __int128;
static constexpr uint32_t X=100000000, B=100000;
static U scale(){U s=1;for(int k=0;k<24;++k)s*=10;return s;}
static U ceildiv(U a,U b){return a/b+(a%b!=0);}
static std::string decimal(U n){if(!n)return "0";std::string s;while(n){s+=char('0'+n%10);n/=10;}std::reverse(s.begin(),s.end());return s;}
static std::pair<uint32_t,uint32_t> fib(uint32_t n,uint32_t p){
  uint64_t a=0,b=1;
  int top=31;while(top>0 && !(n&(uint32_t(1)<<top)))--top;
  for(int bit=top;bit>=0;--bit){
    uint64_t t=(2*b+p-a)%p;
    uint64_t c=a*t%p,d=(a*a+b*b)%p;
    if(n&(uint32_t(1)<<bit)){a=d;b=(c+d)%p;}else{a=c;b=d;}
  }
  return {uint32_t(a),uint32_t(b)};
}
int main(int argc,char**argv){try{
  if(argc!=2)throw std::runtime_error("Usage: period_sums OUTPUT_DIRECTORY");
  std::string dir=argv[1];
  std::vector<uint32_t> sp(X+2,0);
  for(uint32_t p=2;p<=X+1;++p)if(!sp[p]){
    sp[p]=p;
    if(uint64_t(p)*p<=X+1)
      for(uint32_t n=p*p;n<=X+1;n+=p)if(!sp[n])sp[n]=p;
  }
  std::ofstream small(dir+"/periods_up_to_100000.csv");
  if(!small)throw std::runtime_error("Cannot write small periods");
  small<<"p,period\n";
  U Wu=scale(),Wl=scale(),middle_u=0,middle_l=0,source_u=0;
  uint64_t count=0;
  for(uint32_t p=3;p<=X;p+=2)if(sp[p]==p){
    ++count;uint32_t period=0;
    if(p==5)period=20;
    else{
      int symbol=(p%5==1||p%5==4)?1:-1;
      uint32_t z=p-symbol,n=z;
      while(n>1){
        uint32_t q=sp[n];while(n%q==0)n/=q;
        while(z%q==0 && fib(z/q,p).first==0)z/=q;
      }
      auto fc=fib(z,p);
      if(fc.first!=0)throw std::runtime_error("Rank verification failed");
      uint32_t c=fc.second;
      if(z%2){
        if(uint64_t(c)*c%p!=p-1)throw std::runtime_error("Odd rank scalar failure");
        period=4*z;
      }else if(c==1)period=z;
      else if(c==p-1)period=2*z;
      else throw std::runtime_error("Even rank scalar failure");
      auto unit=fib(period,p);
      if(unit.first!=0||unit.second!=1||period%2)
        throw std::runtime_error("Computed period does not return to identity");
    }
    // Independently certify minimality: a returning order is exact iff no
    // quotient by one of its prime divisors returns. This also protects the
    // rank-based search from an incorrect starting-multiple assumption.
    uint32_t order_remaining=period;
    while(order_remaining>1){
      uint32_t q=(order_remaining%2==0)?2:sp[order_remaining];
      if(!q)throw std::runtime_error("Order factorization failed");
      auto reduced=fib(period/q,p);
      if(reduced.first==0&&reduced.second==1)
        throw std::runtime_error("Computed period is not minimal");
      while(order_remaining%q==0)order_remaining/=q;
    }
    if(p<=B)small<<p<<','<<period<<'\n';
    U denominator=U(p-2)*period;
    if(p>10000)source_u+=ceildiv(4*Wu,denominator);
    if(p>B){middle_u+=ceildiv(6*Wu,denominator);middle_l+=6*Wl/denominator;}
    Wu=ceildiv(Wu*(p-1),p-2);Wl=Wl*(p-1)/(p-2);
    // A checked bound makes every subsequent unsigned-128 operation safe.
    if(Wu>U(100)*scale())throw std::runtime_error("Euler product exceeds guard");
  }
  std::ofstream out(dir+"/middle_bounds.json");
  if(!out)throw std::runtime_error("Cannot write result");
  out<<"{\n  \"cutoff\": "<<B<<",\n  \"endpoint\": "<<X
     <<",\n  \"odd_primes_processed\": "<<count
     <<",\n  \"scale\": \""<<decimal(scale())<<"\",\n  \"middle_lower_units\": \""<<decimal(middle_l)
     <<"\",\n  \"middle_upper_units\": \""<<decimal(middle_u)
     <<"\",\n  \"source_4pi_upper_units\": \""<<decimal(source_u)
     <<"\",\n  \"W_lower_units\": \""<<decimal(Wl)
     <<"\",\n  \"W_upper_units\": \""<<decimal(Wu)<<"\"\n}\n";
  std::cerr<<"Prime-period computation completed; "<<count<<" odd primes processed.\n";
}catch(const std::exception&e){std::cerr<<"ERROR: "<<e.what()<<'\n';return 1;}}


==> anc/proof_data/lucas/prime_groups.cpp <==
// Exact joint collision probabilities modulo p,3p,5p,15p for primes p>=7.
// The Lucas sequence modulo 15 has period 8: 2,1,3,4,7,11,3,14.
#include <cstdio>
#include <vector>
#include <cstdint>
#include <numeric>
#include <stdexcept>
#include <string>

int main(int argc, char** argv) {
  try {
    const int B=argc>1 ? std::stoi(argv[1]) : 100000;
    if (B<15 || B>100000) throw std::runtime_error("Require 15 <= B <= 100000");
    std::vector<bool> prime(B+1,true); prime[0]=prime[1]=false;
    for (int p=2; p*p<=B; ++p) if(prime[p])
      for(int n=p*p;n<=B;n+=p) prime[n]=false;
    std::puts("p,period,joint_period,D_count,col1,col3,col5,col15");
    for(int p=7;p<=B;p+=2) if(prime[p]) {
      int a=0,b=1,period=0;
      do {
        int next=a+b; if(next>=p) next-=p; a=b;b=next;++period;
        if(period>6*p) throw std::runtime_error("Prime period guard exceeded");
      } while(a!=0 || b!=1);
      const int T=std::lcm(period,24);
      if(T>24*6*p) throw std::runtime_error("Joint period guard exceeded");
      std::vector<int64_t> histogram(8*p,0);a=0;b=1;
      int mass=0;
      for(int j=1;j<=T;++j) {
        int next=a+b;if(next>=p)next-=p;a=b;b=next;
        if(j%3) {
          int lucas=2*b-a;
          if(lucas<0)lucas+=p;else if(lucas>=p)lucas-=p;
          ++histogram[8*lucas+(j%8)];++mass;
        }
      }
      if(a!=0||b!=1||T%24||mass!=2*T/3)
        throw std::runtime_error("Joint period or mass check failed");
      int64_t cols[4]={0,0,0,0};
      auto sq=[](int64_t x){return x*x;};
      for(int r=0;r<p;++r) {
        int64_t h[8],sum=0;
        for(int j=0;j<8;++j){h[j]=histogram[8*r+j];sum+=h[j];}
        cols[0]+=sq(sum);
        cols[1]+=sq(h[2]+h[6])+sq(h[1]+h[3]+h[4])+sq(h[0]+h[5]+h[7]);
        cols[2]+=sq(h[0]+h[4])+sq(h[1]+h[5])+sq(h[2]+h[6])+sq(h[3]+h[7]);
        cols[3]+=sq(h[2]+h[6])+sq(h[0])+sq(h[1])+sq(h[3])+sq(h[4])+sq(h[5])+sq(h[7]);
      }
      // T <= 1.44e7, so every square and collision sum fits in int64.
      for(int k=0;k<4;++k)
        if(cols[k]<0 || cols[k]>int64_t(mass)*mass)
          throw std::runtime_error("Collision range check failed");
      std::printf("%d,%d,%d,%d,%lld,%lld,%lld,%lld\n",p,period,T,mass,
        (long long)cols[0],(long long)cols[1],(long long)cols[2],(long long)cols[3]);
    }
  } catch(const std::exception& e) {
    std::fprintf(stderr,"ERROR: %s\n",e.what());return 1;
  }
}


==> anc/proof_data/lucas_outputs.json <==
{
  "collisions_100000.csv": {
    "bytes": 1385735,
    "sha256": "09b79a069f468efeb7f7dd2bf4c6ba4017945acca0cfad8d72df635b429449f3"
  },
  "prime_groups_100000.csv": {
    "bytes": 504501,
    "sha256": "155cae6904275c50befb5b1877b99b482fb5878685cccb0f9a257c2cb7479a15"
  },
  "periods_up_to_100000.csv": {
    "bytes": 112946,
    "sha256": "441dfd7574425cc2332fc4227ab206324dbdf91f435b987f763286ddf28a8da6"
  },
  "middle_bounds.json": {
    "bytes": 373,
    "sha256": "35e07d31dbb3286da218dc0cb86ab2725a3e1fe4cb0b6f012c3a05e705a23880"
  }
}


==> anc/proof_data/major_rows.csv <==
r,period,1e,1o,2e,2o,3e,3o,4e,4o
1,3,13200679800,13200679800,13200679800,13200679800,13200679800,13200679800,13200679800,13200679800
3,24,4399958031,4399958031,4399958031,4399958031,4399958031,4399958031,4399958031,4399958031
5,60,880045320,880045320,880045320,880045320,880045320,880045320,880045320,880045320
7,48,376569151,376569151,376906540,376906540,376591811,376591811,376299743,376299743
11,30,129058646,129058646,130848071,130848071,131302761,131302761,130921408,130921408
13,84,92284382,92284382,92269879,92269879,92289961,92289961,92180626,92180626
15,120,293330535,293330535,293330535,293330535,293330535,293330535,293330535,293330535
17,36,51578241,51546764,51506799,51411662,51366392,51309098,51027576,50801227
19,18,37123541,36974063,36845806,37944889,37287062,36877636,37391291,36592411
21,48,124884360,124884360,124821415,124821415,124285117,124285117,122809669,122809669
23,48,26936223,26896957,27125959,27084655,27078480,26980645,26585885,26591880
29,42,15627643,15627643,15990358,15990358,15984903,15984903,15492193,15492193
31,30,14274657,14251271,14440007,14402951,14361087,14300290,14403534,14349480
33,120,43013146,43013146,43602636,43602636,43748364,43748364,43611087,43611087
35,240,25104610,25104610,25127102,25127102,25106120,25106120,25086649,25086649
37,228,10190522,10190522,10190429,10190429,10189795,10189795,10186320,10186320
39,168,30748267,30748267,30752791,30752791,30756308,30756308,30725719,30725719
41,120,8035451,8035451,8055019,8055019,8060341,8060341,8061365,8061365
43,264,7472951,7472951,7477278,7477278,7478898,7478898,7476971,7476971
47,96,5739401,5739401,5939315,5939315,5819447,5819447,5593149,5593149
51,72,17142120,17145684,17158378,17124426,17118129,17098102,17006548,16931877
53,108,4873246,4870721,4869389,4868455,4864680,4861661,4877305,4862844
55,60,8406266,8406266,8445990,8445990,8263870,8263870,8095500,8095500
57,72,12371061,12319737,12279544,12644657,12425184,12287136,12461496,12195792
59,174,3919388,3919388,3921342,3921342,3919906,3919906,3919362,3919362
61,60,3484105,3424541,3459144,3422122,3394707,3356398,3020774,3102719
65,420,6152292,6152292,6151325,6151325,6152664,6152664,6145375,6145375
67,408,3030672,3030672,3030871,3030871,3030850,3030850,3030368,3030368
69,48,8908569,8891813,8983171,8973088,8975374,8924226,8797417,8821621
71,210,2692254,2692254,2692991,2692991,2691826,2691826,2690435,2690435
73,444,2546155,2546155,2546158,2546158,2546139,2546139,2546143,2546143
77,240,3682178,3682178,3733394,3733394,3747552,3747552,3730843,3730843
79,78,2155988,2155026,2160062,2159983,2159915,2159537,2158854,2157154
83,168,1959645,1959161,1960986,1959634,1960695,1959645,1960194,1958485
85,180,3438549,3436450,3433786,3427444,3424426,3420606,3401838,3386748
87,168,5206738,5206738,5329026,5329026,5327494,5327494,5161228,5161228
89,132,1662748,1662748,1641499,1641499,1606548,1606548,1546899,1546899
91,336,2632185,2632185,2634572,2634572,2632865,2632865,2627668,2627668
93,120,4757991,4749783,4812151,4799971,4785718,4765377,4799765,4783088
95,180,2474902,2464937,2456387,2529659,2485804,2458509,2492752,2439494
97,588,1432170,1432170,1432300,1432300,1432292,1432292,1432263,1432263
101,150,1309398,1309398,1311765,1311765,1312879,1312879,1311942,1311942
103,624,1268748,1268748,1268745,1268745,1268800,1268800,1268739,1268739
105,240,8325624,8325624,8321427,8321427,8285674,8285674,8187311,8187311
107,72,1131908,1136976,1137650,1138632,1126691,1138801,1145513,1138692
109,108,1118108,1121072,1117755,1114708,1112306,1117357,1114219,1099663
111,456,3396739,3396739,3396548,3396548,3396304,3396304,3395153,3395153
113,228,1049112,1049112,1046789,1046789,1043115,1043115,1030409,1030409
115,240,1795748,1793130,1808397,1805643,1805232,1798709,1772392,1772792
119,144,1470452,1470111,1470149,1467519,1465105,1463613,1454394,1448224
123,120,2179355,2179355,2354940,2354940,2292348,2292348,2106952,2106952
127,768,831396,831396,831429,831429,831433,831433,831411,831411
129,264,2478707,2478707,2484582,2484582,2487540,2487540,2484813,2484813
131,390,780857,780857,780849,780849,780837,780837,780815,780815
133,144,1059019,1054800,1051977,1083003,1063991,1051904,1066673,1042934
137,276,713365,713388,713560,713532,713625,713430,713601,713512
139,138,682228,682228,687241,687241,687930,687930,683864,683864
141,96,1893696,1893696,1960366,1960366,1881684,1881684,1785027,1785027
143,420,902184,902184,914618,914618,917897,917897,914216,914216
145,420,1041842,1041842,1066023,1066023,1065660,1065660,1032812,1032812
149,444,602002,602002,602162,602162,602024,602024,601464,601464
151,150,575349,575349,576822,576822,576317,576317,574842,574842
155,60,945184,946391,960332,954779,946290,947413,940317,945752
157,948,542423,542423,542444,542444,542444,542444,542417,542417
159,216,1624116,1623262,1622855,1622649,1621366,1620484,1625595,1620874
161,48,510292,509488,541081,551836,476337,451087,504405,397097
163,984,502973,502973,502984,502984,502980,502980,502981,502981
165,120,2745873,2745873,2800637,2800637,2737355,2737355,2679545,2679545
167,336,478854,478837,478916,478889,478910,478882,478892,478834
173,348,446097,446089,446135,446078,446041,446057,445998,445865
177,696,1306401,1306401,1307022,1307022,1306524,1306524,1306315,1306315
179,534,416553,416553,416576,416576,416578,416578,416544,416544
181,90,404705,404190,404592,405162,405033,405001,404905,404201
183,120,1160062,1141054,1152682,1140349,1131188,1118223,1006781,1034216
185,1140,679368,679368,679361,679361,679319,679319,679088,679088
187,180,503724,502902,510363,509593,510703,510514,505953,503946
191,570,365620,365620,365625,365625,365620,365620,365609,365609
193,1164,358075,358075,358080,358080,358081,358081,358080,358080
195,840,2049884,2049884,2050186,2050186,2050420,2050420,2048381,2048381
197,396,343521,343510,343550,343537,343546,343522,343476,343479
199,66,210765,210765,226862,226862,246079,246079,214809,214809
201,408,1004437,1004437,1006108,1006108,1006362,1006362,1005282,1005282
203,336,446059,446059,456014,456014,456019,456019,440204,440204
205,120,527303,527303,527662,527662,525339,525339,514690,514690
209,90,362283,361780,365622,376969,372125,365071,371393,363672
211,42,257415,255216,261103,260604,249265,246119,248793,240583
213,840,897364,897364,897604,897604,897219,897219,896752,896752
215,1320,498196,498196,498485,498485,498593,498593,498464,498464
217,240,407240,406603,412295,411188,409698,407968,410651,408932
219,888,848636,848636,848653,848653,848654,848654,848660,848660
221,252,359796,359296,359871,359219,359050,358621,356324,354748
223,1344,267840,267840,267842,267842,267842,267842,267840,267840
227,456,258368,258366,258421,258417,258417,258413,258420,258387
229,114,252231,252281,252893,252745,252940,252624,252588,252204
231,240,1219423,1219423,1238106,1238106,1236367,1236367,1216404,1216404
233,156,223979,223979,221112,221112,209360,209360,187145,187145
235,480,382626,382626,395954,395954,387963,387963,372876,372876
237,312,718625,718297,719983,719954,719954,719778,719585,719014
239,714,233016,233016,233028,233028,233027,233027,233023,233023
241,240,228326,228285,228670,228641,228582,228465,228441,228409
247,252,259487,258473,257505,265225,260654,257700,261085,255557
249,168,645876,645970,649332,648244,649126,647239,646234,645703
251,750,211179,211179,211188,211188,211192,211192,211192,211192
253,240,263432,263041,269029,268657,269564,268557,264027,263954
255,360,1142808,1143045,1143891,1141628,1141208,1139873,1133769,1128791
257,516,201400,201392,201412,201402,201409,201393,201398,201382
259,912,290695,290695,290953,290953,290693,290693,290367,290367
263,528,192067,192067,192070,192070,192087,192087,192003,192003
265,540,324883,324714,324625,324563,324312,324110,325153,324189
267,264,553238,553238,546914,546914,535337,535337,515439,515439
269,804,183663,183663,183694,183694,183713,183713,183688,183688
271,270,181010,180989,181019,181021,181003,180995,181016,181007
273,336,866046,866046,870696,870696,868382,868382,857592,857592
277,1668,173290,173290,173289,173289,173288,173288,173287,173287
281,168,134597,134597,146151,146151,142167,142167,131754,131754
283,1704,165992,165992,165994,165994,165994,165994,165992,165992
285,360,824737,821315,818636,842977,828345,819142,830766,813052
287,240,228598,228598,229209,229209,229175,229175,227890,227890
291,1176,477353,477353,477396,477396,477399,477399,477390,477390
293,588,154793,154795,154807,154808,154809,154801,154803,154796
295,1740,261292,261292,261422,261422,261327,261327,261290,261290
299,336,188273,187966,189598,189299,189267,188594,185655,185700


==> anc/proof_data/major_summary.json <==
{"scale":10000000000,"totals":{"1e":19943102299,"1o":19942681255,"2e":19947047889,"2o":19948362680,"3e":19946296604,"3o":19945296185,"4e":19940595876,"4o":19939002413},"blocks":[{"1e":19772654878,"1o":19772411271,"2e":19775913090,"2o":19776838676,"3e":19775720533,"3o":19775095181,"4e":19771866871,"4o":19770793583},{"1e":102929222,"1o":102780899,"2e":103132466,"2o":103468907,"3e":102946638,"3o":102643203,"4e":101903027,"4o":101565906},{"1e":34030488,"1o":34031365,"2e":34326972,"2o":34350521,"3e":34141075,"3o":34137939,"4e":33681720,"4o":33630745},{"1e":16169839,"1o":16149007,"2e":16287105,"2o":16279471,"3e":16141131,"3o":16102900,"4e":15944933,"4o":15862875},{"1e":10298526,"1o":10293446,"2e":10356263,"2o":10371774,"3e":10326556,"3o":10308743,"4e":10234854,"4o":10208549},{"1e":7019346,"1o":7015267,"2e":7031993,"2o":7053331,"3e":7020671,"3o":7008219,"4e":6964471,"4o":6940755}],"counts":[20,21,20,20,21,20]}


==> anc/proof_data/manifest.json <==
{
  "README.md": {
    "bytes": 4414,
    "sha256": "0d63e01464a8e77ccca0e39ba125a3225843af429d0160dde879adde8860d2e5"
  },
  "finite.py": {
    "bytes": 14662,
    "sha256": "b1f9ed2476e2c8d9d01f3af6af5d8c756083939e68b9e11fcbab3c794f9a86e8"
  },
  "lucas/collisions.cpp": {
    "bytes": 2146,
    "sha256": "56bdffd3d092d34732579bf4a91116b8ea3d722fc45c41dc34f1c89aa9e5f878"
  },
  "lucas/period_sums.cpp": {
    "bytes": 4149,
    "sha256": "e1445ab8f23c93c30183335892a3a414632c3969fad6662d90fccba0078b741b"
  },
  "lucas/prime_groups.cpp": {
    "bytes": 2394,
    "sha256": "1223fccb4b325fd7381bc87943bac02300b1137f9a4d89ec01401555f7627ffb"
  },
  "lucas.py": {
    "bytes": 9890,
    "sha256": "efdfb9281b0193ac1834797f20aca55c3103f82cd2c6e82ed80dbcc19fbf8faf"
  },
  "lucas_outputs.json": {
    "bytes": 547,
    "sha256": "a3559dcd498014c65e49f451a3d6e6c84d04c5b1569be70a3e13e04daccd5665"
  },
  "major_rows.csv": {
    "bytes": 8635,
    "sha256": "43c5e8a65b17f4d26244dbf73eedee5eeedfb3369c5551cb1e47357fc2b363c7"
  },
  "major_summary.json": {
    "bytes": 917,
    "sha256": "35811652885674b5e11ea26b6004fd4da141d44d29061550b06508ee18e00e12"
  },
  "partition_even.json": {
    "bytes": 12303,
    "sha256": "b9cd7d5dc7a989a0c6126f8fd002faf02b185b4f21c386fda9075141189da4c8"
  },
  "partition_odd.json": {
    "bytes": 13492,
    "sha256": "b90ba235d3d908fe99653febb46045c30cc3456f1c0c32b84516471db93475df"
  },
  "vectors.json": {
    "bytes": 74300,
    "sha256": "5b3b2c107309b77bc31fa0799d3bec46051a4d2a2ff2e2d340b030b8e70ca22c"
  },
  "verify.py": {
    "bytes": 5221,
    "sha256": "cbb5b235cb655910d9feddca1964899195e0d377de195dd33cabb2e137e1bcdc"
  }
}


==> anc/proof_data/partition_even.json <==
{"parity":"even","delta":"11667/20000","threshold":"4274/12500","lambda0":"341919/1000000","leaves":[{"box":[["0","1/2"],["0","1"],["0","1"],["0","1"]],"type":"polynomial","certificate":{"selected":[7,1,3,13,12,5,23,18,4,22,21,27],"terms":[[[5],"430471952859/1000000000000"],[[0,16],"98086919519/500000000000"],[[5,14],"384318429251/1000000000000"],[[5,18],"3/4"],[[0,14,16],"601362425217/1000000000000"],[[1,1,16],"978169184349/1000000000000"],[[2,14,16],"140284665773/500000000000"],[[2,15,17],"404726033303/1000000000000"],[[5,14,16],"25243133227/50000000000"],[[13,18,18],"3/10"],[[14,14,17],"71739440127/1000000000000"],[[14,17,17],"47120515357/500000000000"],[[14,17,18],"504900711/500000000000"]],"error_l1":"153325708158779/100000000000000000000000000"}},{"box":[["1/2","1"],["0","1/2"],["0","1"],["0","1"]],"type":"polynomial","certificate":{"selected":[6,17,18,19,15,3,16,20,14,12,13,7],"terms":[[[1],"379526722823/1000000000000"],[[5],"163051080207/500000000000"],[[17],"16881523753/200000000000"],[[0,18],"203268084903/250000000000"],[[11,16],"185770982803/500000000000"],[[12,19],"62861011101/1000000000000"],[[14,17],"7420759503/1000000000000"],[[5,12,18],"515195745291/1000000000000"],[[5,14,16],"46071675917/250000000000"],[[13,18,18],"5045787169/200000000000"],[[15,16,18],"12034275161/20000000000"]],"error_l1":"316629211/20000000000000000000"}},{"box":[["1/2","1"],["1/2","1"],["0","1/2"],["0","1"]],"type":"polynomial","certificate":{"selected":[1,8,7,18,12,13,19,9,20,3,14,27],"terms":[[[3],"498126816763/1000000000000"],[[9],"441981024861/1000000000000"],[[2,16],"35642875739/1000000000000"],[[9,12],"73873296691/500000000000"],[[9,14],"67406496177/1000000000000"],[[10,18],"90738751139/125000000000"],[[17,18],"19998959771/50000000000"],[[0,16,18],"912774975453/1000000000000"],[[9,12,18],"350461279377/1000000000000"],[[9,14,16],"3992567111/250000000000"],[[13,18,18],"22617463533/200000000000"],[[14,17,18],"40933840651/200000000000"]],"error_l1":"5949323/2000000000000000000"}},{"box":[["1/2","1"],["1/2","1"],["1/2","1"],["0","1/2"]],"type":"polynomial","certificate":{"selected":[1,6,5,23,17,9,8,21,16,22,15,26],"terms":[[[],"21534254687/1000000000000"],[[2],"3/16"],[[19],"179134513/320000000"],[[2,18],"3/2"],[[14,19],"7/100"],[[16,19],"7/100"],[[17,18],"31487617/160000000"],[[0,16,18],"21/16"],[[13,18,18],"3/10"]],"error_l1":"1/2000000000000"}},{"box":[["1/2","5/8"],["1/2","3/4"],["1/2","3/4"],["1/2","3/4"]],"type":"polynomial","certificate":{"selected":[7,13,12,5,18,23,4,22,19,27,29,28],"terms":[[[3],"105065389597/200000000000"],[[5],"61765891677/1000000000000"],[[6],"656819679959/500000000000"],[[0,16],"116022572911/125000000000"],[[0,18],"24651610173/1000000000000"],[[3,18],"889840220333/1000000000000"],[[6,14],"308843436557/1000000000000"],[[13,15],"329432999/20000000000"],[[13,18],"3/10"],[[14,17],"135560499579/1000000000000"],[[14,19],"96936608557/1000000000000"],[[15,15],"32943299899/1000000000000"],[[13,18,18],"3/10"],[[15,16,18],"7/10"]],"error_l1":"28076327/7500000000000000000"}},{"box":[["5/8","3/4"],["1/2","5/8"],["1/2","3/4"],["1/2","3/4"]],"type":"polynomial","certificate":{"selected":[6,18,17,19,15,16,12,20,14,7,13,4],"terms":[[[],"5858548743/1000000000000"],[[11],"1907039124549/1000000000000"],[[17],"1532328989/200000000000"],[[0,18],"312441087403/500000000000"],[[2,18],"28874718549/62500000000"],[[9,16],"122512923281/200000000000"],[[12,19],"106835013237/1000000000000"],[[14,17],"56835013237/500000000000"],[[15,16],"121984578463/1000000000000"],[[15,18],"6819335121/20000000000"],[[13,18,18],"3/10"],[[15,16,18],"7/10"]],"error_l1":"32958147/10000000000000000000"}},{"box":[["5/8","3/4"],["5/8","3/4"],["1/2","5/8"],["1/2","3/4"]],"type":"polynomial","certificate":{"selected":[7,12,18,13,1,8,19,20,14,27,24,25],"terms":[[[1],"10636083223/1000000000000"],[[2],"9685912643/500000000000"],[[11],"171546832457/100000000000"],[[17],"116558844557/1000000000000"],[[19],"27978738561/500000000000"],[[0,16],"135775862069/100000000000"],[[5,18],"1088709677419/1000000000000"],[[12,19],"50201612903/500000000000"],[[14,17],"48275862069/500000000000"],[[14,19],"36693548387/250000000000"],[[13,18,18],"3/10"],[[15,16,18],"7/10"]],"error_l1":"94124347/30000000000000000000"}},{"box":[["5/8","3/4"],["5/8","3/4"],["5/8","3/4"],["1/2","5/8"]],"type":"small"},{"box":[["5/8","11/16"],["5/8","3/4"],["5/8","3/4"],["5/8","3/4"]],"type":"polynomial","certificate":{"selected":[7,13,23,22,4,12,5,21,27,29,28,25],"terms":[[[3],"498633658617/500000000000"],[[4],"367256348691/1000000000000"],[[7],"2623926639/3906250000"],[[13],"1204004291/1000000000000"],[[0,15],"846775146531/1000000000000"],[[0,16],"197038119931/200000000000"],[[2,15],"219708008763/200000000000"],[[3,18],"430443166893/500000000000"],[[4,14],"102700667829/31250000000"],[[13,15],"80334076643/500000000000"],[[13,18],"169801755269/500000000000"],[[0,14,16],"390998076247/1000000000000"],[[13,18,18],"3/10"],[[15,15,16],"36493153783/500000000000"],[[15,16,18],"109762815437/200000000000"]],"error_l1":"1524571229/320000000000000000000"}},{"box":[["11/16","3/4"],["5/8","11/16"],["5/8","3/4"],["5/8","3/4"]],"type":"polynomial","certificate":{"selected":[6,17,15,16,19,18,14,20,4,25,26,29],"terms":[[[3],"753201423/250000000000"],[[6],"163092537211/500000000000"],[[8],"502452208387/250000000000"],[[15],"581840499/20000000000"],[[0,18],"9/8"],[[12,19],"33/200"],[[15,16],"7/16"],[[15,18],"7/16"],[[16,19],"1955255041/500000000000"],[[17,18],"129919744959/500000000000"],[[13,18,18],"3/10"],[[15,16,18],"7/10"]],"error_l1":"5639071/7500000000000000000"}},{"box":[["11/16","3/4"],["11/16","3/4"],["5/8","11/16"],["5/8","3/4"]],"type":"polynomial","certificate":{"selected":[7,13,12,20,19,18,14,27,24,25,30,28],"terms":[[[8],"2320248831197/1000000000000"],[[1,12],"409545648699/250000000000"],[[1,14],"65535218439/62500000000"],[[8,13],"114421342073/125000000000"],[[8,16],"1214583982789/1000000000000"],[[8,18],"210934065261/250000000000"],[[13,13],"1436666399/1000000000000"],[[13,17],"19053253527/1000000000000"],[[14,14],"14608943071/250000000000"],[[14,17],"233573922069/1000000000000"],[[15,15],"18087337209/1000000000000"],[[17,17],"161596350297/1000000000000"],[[17,18],"13619667017/200000000000"],[[0,12,18],"26444219793/40000000000"],[[12,14,14],"1269365894513/1000000000000"],[[13,15,15],"1269365894513/1000000000000"],[[13,15,18],"61703179517/500000000000"],[[13,18,18],"44372542001/1000000000000"],[[14,17,18],"7/10"]],"error_l1":"2783818791/640000000000000000000"}},{"box":[["11/16","3/4"],["11/16","3/4"],["11/16","3/4"],["5/8","3/4"]],"type":"polynomial","certificate":{"selected":[21,22,26,23,31,28,24,30,29,25,27,5],"terms":[[[6,13],"5544700061921/200000000000"],[[9,12],"1579560309943/40000000000"],[[10,16],"1863498110731/1000000000000"],[[14,14],"2832693651/250000000000"],[[16,16],"12463349821/250000000000"],[[0,13,13],"21510360874957/500000000000"],[[0,14,17],"6681729232251/200000000000"],[[0,17,17],"3552552693601/500000000000"],[[3,13,13],"7951164892807/500000000000"],[[3,15,16],"7990254165673/1000000000000"],[[6,13,15],"30587091730683/250000000000"],[[6,13,16],"122786572259/200000000000"],[[6,13,18],"6660333743269/500000000000"],[[9,12,13],"26702292928561/500000000000"],[[9,12,15],"8166453256499/1000000000000"],[[9,12,18],"3609056325339/250000000000"],[[9,13,14],"56943424219117/500000000000"],[[9,14,16],"41219835650763/1000000000000"],[[12,12,13],"449613927703/1000000000000"],[[12,12,14],"812474100513/500000000000"],[[12,12,16],"1034520629479/500000000000"],[[12,12,18],"5433026433/20000000000"],[[12,14,14],"48848689757/250000000000"],[[12,14,16],"12312923871/25000000000"],[[12,16,16],"272481730747/1000000000000"],[[13,13,13],"55199431017/250000000000"],[[14,14,14],"828723982847/1000000000000"],[[14,14,17],"94359912959/200000000000"],[[15,15,15],"828723982847/1000000000000"],[[16,16,16],"108069126613/100000000000"],[[16,16,18],"1674720707133/1000000000000"]],"error_l1":"13604846409/1280000000000000000000"}},{"box":[["1/2","3/4"],["1/2","3/4"],["1/2","3/4"],["3/4","1"]],"type":"polynomial","certificate":{"selected":[7,12,18,13,19,3,20,14,4,25,27,29],"terms":[[[7],"170406222601/500000000000"],[[9],"2116285330881/1000000000000"],[[13],"17272428717/1000000000000"],[[18],"1629280903/50000000000"],[[0,16],"135775862069/100000000000"],[[0,18],"387931034483/1000000000000"],[[13,18],"73494693/160000000"],[[14,17],"166424112377/1000000000000"],[[15,16],"105127611761/1000000000000"],[[15,18],"277586206897/1000000000000"],[[5,12,18],"9/16"],[[15,16,18],"7/10"]],"error_l1":"161223661/60000000000000000000"}},{"box":[["1/2","3/4"],["1/2","3/4"],["3/4","1"],["1/2","1"]],"type":"polynomial","certificate":{"selected":[5,6,21,17,23,4,22,16,26,31,29,25],"terms":[[[0],"794897571261/1000000000000"],[[5],"628371615781/500000000000"],[[1,18],"9/8"],[[5,12],"55549491991/200000000000"],[[5,14],"1941515884983/1000000000000"],[[5,16],"13576263441/31250000000"],[[12,16],"60203150933/1000000000000"],[[13,15],"53182906269/500000000000"],[[15,15],"207095027731/1000000000000"],[[15,16],"4479090279/100000000000"],[[16,16],"28962695341/500000000000"],[[16,19],"191649218637/1000000000000"],[[12,12,14],"24566471427/1000000000000"],[[12,12,19],"3468632003/200000000000"],[[12,14,19],"5809944537/200000000000"],[[13,13,15],"24566471427/1000000000000"],[[13,13,18],"3468632003/200000000000"],[[13,15,18],"5809944537/200000000000"],[[13,18,18],"3/10"],[[15,16,18],"7/10"]],"error_l1":"33759779/7500000000000000000"}},{"box":[["1/2","3/4"],["3/4","1"],["1/2","3/4"],["1/2","1"]],"type":"polynomial","certificate":{"selected":[7,13,1,12,23,5,22,27,28,24,30,29],"terms":[[[4],"483357759063/1000000000000"],[[9],"1550202291907/1000000000000"],[[0,16],"89811861159/100000000000"],[[1,12],"11222737423/1000000000000"],[[2,13],"14135724991/125000000000"],[[3,14],"416134222919/500000000000"],[[4,18],"131845825937/125000000000"],[[9,12],"1138644385183/1000000000000"],[[12,14],"128488188663/1000000000000"],[[13,13],"65442135399/1000000000000"],[[13,17],"75991081271/500000000000"],[[14,14],"22306236947/200000000000"],[[14,17],"79509966869/500000000000"],[[14,19],"36559911057/1000000000000"],[[13,18,18],"3/10"],[[14,17,18],"7/10"]],"error_l1":"25927867/7500000000000000000"}},{"box":[["1/2","3/4"],["3/4","1"],["3/4","1"],["1/2","1"]],"type":"polynomial","certificate":{"selected":[5,23,22,21,28,31,26,27,29,30,24,25],"terms":[[[1],"153647221503/125000000000"],[[2],"1750502174801/1000000000000"],[[0,18],"9/8"],[[12,19],"26638034961/1000000000000"],[[13,18],"273361965039/1000000000000"],[[14,19],"405469386171/1000000000000"],[[15,16],"7/20"],[[15,18],"84530613829/1000000000000"],[[16,19],"111615311321/500000000000"],[[17,18],"45884688679/500000000000"],[[13,18,18],"3/10"],[[14,17,18],"7/10"]],"error_l1":"6422507/7500000000000000000"}},{"box":[["3/4","1"],["1/2","1"],["1/2","1"],["1/2","1"]],"type":"polynomial","certificate":{"selected":[6,17,16,15,14,20,8,19,24,26,25,30],"terms":[[[9],"767809950979/500000000000"],[[0,0],"1585820652373/500000000000"],[[0,14],"304327555303/1000000000000"],[[6,6],"1004340822863/250000000000"],[[6,15],"28315460387/1000000000000"],[[6,16],"23665330733/200000000000"],[[7,12],"1184844570817/500000000000"],[[8,16],"444580315461/500000000000"],[[9,14],"490154987667/500000000000"],[[9,18],"441970144409/200000000000"],[[12,12],"15219512661/500000000000"],[[12,19],"25527950767/500000000000"],[[0,14,17],"85926517911/200000000000"],[[0,14,18],"223267507869/250000000000"],[[6,15,15],"6516790113/100000000000"],[[6,15,16],"510315051691/1000000000000"],[[6,16,18],"958413579/12500000000"],[[7,7,14],"1881824055019/500000000000"],[[7,7,16],"5548486121/31250000000"],[[7,7,19],"77253430653/500000000000"],[[7,14,16],"2024061593261/1000000000000"],[[7,16,16],"8655977727/500000000000"],[[9,14,18],"203292455287/200000000000"],[[9,16,17],"3120155437/1000000000000"],[[9,16,18],"10044207/1000000000000"],[[12,12,15],"16240639551/250000000000"],[[12,12,17],"3064633819/1000000000000"],[[12,12,18],"533374039/200000000000"],[[12,14,15],"22137632861/500000000000"],[[12,14,16],"45051654177/1000000000000"],[[12,14,19],"109988325669/1000000000000"],[[12,18,19],"131589870557/500000000000"],[[13,18,18],"4599835657/200000000000"],[[18,18,18],"8953485499/500000000000"]],"error_l1":"4072071703696693/450000000000000000000000000"}}]}


==> anc/proof_data/partition_odd.json <==
{"parity":"odd","delta":"11667/20000","threshold":"4274/12500","lambda0":"341919/1000000","leaves":[{"box":[["0","1/2"],["0","1"],["0","1"],["0","1"]],"type":"polynomial","certificate":{"selected":[7,1,3,13,12,5,23,18,4,22,21,27],"terms":[[[5],"162308558497/200000000000"],[[2,14],"23492781859/1000000000000"],[[5,16],"143969371421/1000000000000"],[[5,18],"344029051843/1000000000000"],[[0,14,17],"55301806703/250000000000"],[[0,16,16],"29476225537/200000000000"],[[1,1,16],"209714113291/500000000000"],[[1,1,18],"185840370651/1000000000000"],[[1,18,18],"76086016893/500000000000"],[[2,2,15],"4754680109/250000000000"],[[2,14,14],"99114864347/1000000000000"],[[2,14,17],"40562685737/250000000000"],[[2,14,18],"775184648647/1000000000000"],[[2,16,17],"26712829393/250000000000"],[[5,14,16],"860335953031/1000000000000"],[[13,16,18],"3/10"],[[15,17,17],"29732029/2500000000"]],"error_l1":"3836068769552701/900000000000000000000000000"}},{"box":[["1/2","1"],["0","1/2"],["0","1"],["0","1"]],"type":"polynomial","certificate":{"selected":[6,17,18,19,15,3,16,20,14,12,13,7],"terms":[[[0],"266288853683/1000000000000"],[[5],"70385790359/200000000000"],[[17],"55715407937/500000000000"],[[0,16],"51724137931/100000000000"],[[0,18],"21080071421/100000000000"],[[2,18],"101208719019/200000000000"],[[12,17],"49707252687/1000000000000"],[[5,12,16],"351071227981/1000000000000"],[[5,14,18],"68477794229/1000000000000"],[[12,17,18],"10188009293/100000000000"],[[13,16,18],"10881918813/1000000000000"],[[15,16,16],"1/5"],[[15,18,18],"92695701949/200000000000"]],"error_l1":"186935099/60000000000000000000"}},{"box":[["1/2","1"],["1/2","1"],["0","1/2"],["0","1"]],"type":"polynomial","certificate":{"selected":[1,8,7,18,12,13,19,9,20,3,14,27],"terms":[[[9],"598216995151/1000000000000"],[[17],"153342680191/1000000000000"],[[19],"16025853453/1000000000000"],[[2,16],"12088519409/100000000000"],[[6,18],"1082213647961/1000000000000"],[[11,16],"21939801607/100000000000"],[[16,17],"19649485103/200000000000"],[[0,16,16],"91379527657/500000000000"],[[0,18,18],"789816675103/1000000000000"],[[9,12,16],"1172923861/40000000000"],[[9,14,18],"147683324897/1000000000000"],[[12,17,18],"284361015187/1000000000000"],[[14,16,17],"12816062979/125000000000"]],"error_l1":"129886703/30000000000000000000"}},{"box":[["1/2","1"],["1/2","1"],["1/2","1"],["0","1/2"]],"type":"polynomial","certificate":{"selected":[1,6,5,23,17,9,8,21,16,22,15,26],"terms":[[[2],"774232376429/1000000000000"],[[17],"20392183721/500000000000"],[[19],"258692038393/1000000000000"],[[2,16],"11735620857/200000000000"],[[4,18],"1295006729607/1000000000000"],[[14,17],"189046753867/1000000000000"],[[16,17],"145274641367/1000000000000"],[[18,19],"95959074531/1000000000000"],[[0,16,16],"3/8"],[[0,18,18],"210636717267/250000000000"],[[12,17,18],"515935717/4000000000"],[[13,16,18],"684064283/4000000000"],[[14,18,19],"5064166983/100000000000"]],"error_l1":"178332527/60000000000000000000"}},{"box":[["1/2","5/8"],["1/2","3/4"],["1/2","3/4"],["1/2","3/4"]],"type":"polynomial","certificate":{"selected":[7,13,12,5,18,23,4,22,19,27,29,28],"terms":[[[3],"2402038643/4000000000"],[[6],"1297561657519/1000000000000"],[[13],"1793756841/1000000000000"],[[0,18],"886975183187/1000000000000"],[[3,16],"393998720831/500000000000"],[[3,18],"32036262501/200000000000"],[[6,14],"75055401703/250000000000"],[[13,15],"1601181903/100000000000"],[[13,16],"3/20"],[[13,18],"3/20"],[[14,17],"15784740871/1000000000000"],[[14,19],"224471692321/1000000000000"],[[15,15],"1601181903/50000000000"],[[13,16,18],"3/10"],[[14,16,17],"2907144223/250000000000"],[[15,16,16],"47092855777/250000000000"],[[15,18,18],"1/2"]],"error_l1":"32787929/20000000000000000000"}},{"box":[["5/8","3/4"],["1/2","5/8"],["1/2","3/4"],["1/2","3/4"]],"type":"polynomial","certificate":{"selected":[6,18,17,19,15,16,12,20,14,7,13,4],"terms":[[[],"2777264681/500000000000"],[[9],"55784858123/1000000000000"],[[11],"902522552157/500000000000"],[[17],"25501940609/1000000000000"],[[0,16],"323275862069/500000000000"],[[7,18],"1005016753901/1000000000000"],[[9,18],"30664391193/500000000000"],[[12,17],"7327586207/250000000000"],[[12,19],"55765944093/1000000000000"],[[14,17],"55902635953/500000000000"],[[15,16],"44097364047/500000000000"],[[15,18],"197582566919/500000000000"],[[13,16,18],"3/10"],[[15,16,16],"1/5"],[[15,18,18],"1/2"]],"error_l1":"7643873/2400000000000000000"}},{"box":[["5/8","3/4"],["5/8","3/4"],["1/2","5/8"],["1/2","3/4"]],"type":"polynomial","certificate":{"selected":[7,12,18,13,1,8,19,20,14,27,24,25],"terms":[[[],"1419749391/1000000000000"],[[0],"178465837623/500000000000"],[[11],"1323513841013/1000000000000"],[[17],"66073051731/500000000000"],[[19],"6110235507/100000000000"],[[0,16],"11902429467/250000000000"],[[0,18],"423197492163/1000000000000"],[[5,16],"409090909091/500000000000"],[[5,18],"1022727272727/1000000000000"],[[14,17],"38385579937/1000000000000"],[[14,19],"230094043887/1000000000000"],[[16,17],"3/20"],[[12,17,18],"3/10"],[[15,16,16],"1/5"],[[15,18,18],"1/2"]],"error_l1":"11416561/5000000000000000000"}},{"box":[["5/8","3/4"],["5/8","3/4"],["5/8","3/4"],["1/2","5/8"]],"type":"small"},{"box":[["5/8","11/16"],["5/8","3/4"],["5/8","3/4"],["5/8","3/4"]],"type":"polynomial","certificate":{"selected":[7,13,23,22,4,12,5,21,27,29,28,25],"terms":[[[1],"78524474327/1000000000000"],[[3],"1383538429121/1000000000000"],[[4],"284533603487/500000000000"],[[13],"3119222583/500000000000"],[[0,17],"26312193091/200000000000"],[[1,18],"540667832907/500000000000"],[[2,15],"357385055291/200000000000"],[[2,16],"289114613007/500000000000"],[[3,16],"361578968059/1000000000000"],[[4,14],"3170446505523/1000000000000"],[[13,15],"36332284813/250000000000"],[[13,16],"82472145931/500000000000"],[[13,18],"152020295469/1000000000000"],[[15,15],"5014944473/200000000000"],[[13,16,18],"3/10"],[[15,16,16],"1/5"],[[15,18,18],"1/2"]],"error_l1":"1001195869/240000000000000000000"}},{"box":[["11/16","3/4"],["5/8","11/16"],["5/8","3/4"],["5/8","3/4"]],"type":"polynomial","certificate":{"selected":[6,17,15,16,19,18,14,20,4,25,26,29],"terms":[[[0],"20593085657/500000000000"],[[8],"255125135219/250000000000"],[[10],"635034889031/500000000000"],[[17],"1210330257/125000000000"],[[0,16],"64997516383/100000000000"],[[4,18],"8703914931/31250000000"],[[7,18],"54144383479/62500000000"],[[12,17],"2067853211/31250000000"],[[12,19],"69679119897/1000000000000"],[[15,16],"1/4"],[[15,18],"528667165561/1000000000000"],[[16,17],"11838134993/1000000000000"],[[13,16,18],"3/10"],[[15,16,16],"1/5"],[[15,18,18],"1/2"]],"error_l1":"281503559/120000000000000000000"}},{"box":[["11/16","3/4"],["11/16","3/4"],["5/8","11/16"],["5/8","3/4"]],"type":"polynomial","certificate":{"selected":[7,13,12,20,19,18,14,27,24,25,30,28],"terms":[[[1],"18869545779/1000000000000"],[[7],"134753893569/125000000000"],[[8],"126040727307/100000000000"],[[0,17],"303089253087/500000000000"],[[1,12],"44318473549/125000000000"],[[1,14],"1326918653447/1000000000000"],[[8,16],"129183995591/125000000000"],[[8,18],"69378476493/50000000000"],[[12,12],"2326613497/200000000000"],[[12,17],"112978094603/1000000000000"],[[14,14],"437617117/7812500000"],[[14,17],"178379052023/1000000000000"],[[15,15],"12556720527/1000000000000"],[[2,14,18],"342640359197/250000000000"],[[12,14,14],"769900089641/1000000000000"],[[12,17,18],"3/10"],[[13,15,15],"769900089643/1000000000000"],[[13,15,18],"7990258963/125000000000"],[[14,14,14],"429561181563/1000000000000"],[[14,16,17],"1/5"],[[14,17,19],"38421405609/1000000000000"],[[15,15,15],"107390295391/250000000000"],[[15,15,18],"183667110723/1000000000000"]],"error_l1":"3244663111/19200000000000000000"}},{"box":[["11/16","3/4"],["11/16","3/4"],["11/16","3/4"],["5/8","3/4"]],"type":"polynomial","certificate":{"selected":[21,22,26,23,31,28,24,30,29,25,27,5],"terms":[[[0,12],"3732813222999/1000000000000"],[[0,16],"2217015935207/500000000000"],[[6,13],"2862254977703/1000000000000"],[[6,15],"7858748152989/250000000000"],[[6,18],"173446191231/125000000000"],[[9,14],"33412658897347/1000000000000"],[[9,17],"1473597059261/500000000000"],[[10,17],"1084024403651/1000000000000"],[[12,14],"3853403243/62500000000"],[[14,14],"548768691/25000000000"],[[3,15,15],"6662838284791/1000000000000"],[[9,14,15],"3368230247917/500000000000"],[[9,14,17],"53589007931/50000000000"],[[9,14,18],"401006258371/200000000000"],[[10,13,17],"2816921560807/1000000000000"],[[11,13,16],"2005386580007/1000000000000"],[[12,12,17],"20296354753/100000000000"],[[12,14,14],"719208959517/1000000000000"],[[12,14,17],"314846555899/1000000000000"],[[12,14,18],"113619776559/1000000000000"],[[13,13,16],"359811617983/1000000000000"],[[13,15,15],"506174115151/500000000000"],[[13,15,16],"248248679649/1000000000000"],[[14,14,14],"596949018947/1000000000000"],[[14,14,16],"43239343481/500000000000"],[[14,16,17],"85717341731/250000000000"],[[15,15,15],"59657570783/200000000000"]],"error_l1":"3358603123/480000000000000000000"}},{"box":[["1/2","3/4"],["1/2","3/4"],["1/2","3/4"],["3/4","1"]],"type":"polynomial","certificate":{"selected":[7,12,18,13,19,3,20,14,4,25,27,29],"terms":[[[3],"342370865107/1000000000000"],[[8],"186031163023/500000000000"],[[10],"1839897762361/1000000000000"],[[18],"6990358951/500000000000"],[[0,18],"323275862069/500000000000"],[[11,16],"452412868633/500000000000"],[[12,17],"8409435407/100000000000"],[[13,16],"22548596469/250000000000"],[[13,18],"3/20"],[[15,16],"82503552279/1000000000000"],[[15,18],"322440031789/500000000000"],[[16,17],"7248433311/250000000000"],[[5,14,18],"15/16"],[[13,16,18],"3/10"],[[15,16,16],"1/5"]],"error_l1":"29925723/10000000000000000000"}},{"box":[["1/2","3/4"],["1/2","3/4"],["3/4","1"],["1/2","1"]],"type":"polynomial","certificate":{"selected":[5,6,21,17,23,4,22,16,26,31,29,25],"terms":[[[0],"23782839353/50000000000"],[[1],"242556729603/1000000000000"],[[2],"112294648409/250000000000"],[[5],"109128380883/125000000000"],[[2,18],"318192103179/200000000000"],[[5,12],"546361694267/1000000000000"],[[5,14],"1091412171909/1000000000000"],[[13,13],"29139290361/1000000000000"],[[13,15],"94438339431/1000000000000"],[[13,16],"38575887049/500000000000"],[[15,15],"105392853107/1000000000000"],[[15,16],"154478377079/1000000000000"],[[16,17],"3/20"],[[16,18],"4246538777/250000000000"],[[12,14,14],"44097780919/1000000000000"],[[13,15,15],"44097780919/1000000000000"],[[13,16,18],"3/10"],[[15,16,16],"1/5"],[[15,18,18],"1/2"]],"error_l1":"133591427/60000000000000000000"}},{"box":[["1/2","3/4"],["3/4","1"],["1/2","3/4"],["1/2","1"]],"type":"polynomial","certificate":{"selected":[7,13,1,12,23,5,22,27,28,24,30,29],"terms":[[[9],"515523827417/250000000000"],[[0,13],"31722073099/200000000000"],[[0,17],"73470386277/500000000000"],[[0,18],"112796247121/200000000000"],[[3,14],"97319213447/125000000000"],[[4,12],"89851230627/100000000000"],[[4,16],"178042247447/200000000000"],[[9,18],"345441241759/500000000000"],[[12,14],"30914424811/200000000000"],[[13,13],"11947817641/1000000000000"],[[14,14],"104332944281/1000000000000"],[[14,17],"19924016429/200000000000"],[[14,19],"8447178359/200000000000"],[[0,13,17],"51266565629/250000000000"],[[2,13,16],"71773191881/1000000000000"],[[2,18,18],"214189002427/250000000000"],[[13,16,18],"220707711827/1000000000000"],[[14,16,17],"1/5"],[[14,18,19],"43063461489/1000000000000"]],"error_l1":"175395361/48000000000000000000"}},{"box":[["1/2","3/4"],["3/4","1"],["3/4","1"],["1/2","1"]],"type":"polynomial","certificate":{"selected":[5,23,22,21,28,31,26,27,29,30,24,25],"terms":[[[0],"204929035543/500000000000"],[[3],"141058519851/62500000000"],[[7,18],"2008994940011/1000000000000"],[[13,16],"3/20"],[[13,18],"11313782241/100000000000"],[[14,17],"132351915893/1000000000000"],[[14,19],"204689753837/1000000000000"],[[15,16],"167648084107/1000000000000"],[[15,18],"650352721/20000000000"],[[16,17],"1/5"],[[16,18],"11363336567/500000000000"],[[17,19],"9623662557/500000000000"],[[13,16,18],"3/10"],[[15,16,16],"1/5"],[[15,18,18],"1/2"]],"error_l1":"1168561/1250000000000000000"}},{"box":[["3/4","1"],["1/2","1"],["1/2","1"],["1/2","1"]],"type":"polynomial","certificate":{"selected":[6,17,16,15,14,20,8,19,24,26,25,30],"terms":[[[8],"193681214077/100000000000"],[[0,12],"14352665267/62500000000"],[[0,14],"82284194869/125000000000"],[[0,16],"137473503679/500000000000"],[[6,18],"234287369851/500000000000"],[[8,18],"113993619917/200000000000"],[[9,14],"28869440919/1000000000000"],[[9,16],"437865880403/1000000000000"],[[12,14],"73623528173/1000000000000"],[[12,17],"6577908183/100000000000"],[[12,19],"7651983939/1000000000000"],[[0,12,15],"5632891179/500000000000"],[[0,12,18],"121017444439/1000000000000"],[[0,14,16],"988272565091/1000000000000"],[[0,14,19],"8086109251/7812500000"],[[1,16,17],"2081027271/100000000000"],[[6,6,16],"85680199027/500000000000"],[[6,18,18],"4064968199303/1000000000000"],[[7,7,15],"60917774087/500000000000"],[[7,7,17],"889559029971/500000000000"],[[7,7,18],"463692920577/50000000000"],[[7,14,18],"457456359921/1000000000000"],[[8,14,15],"3023190793/1000000000000"],[[9,17,18],"116083650307/500000000000"],[[9,18,18],"529905028659/500000000000"],[[12,12,19],"79973640483/1000000000000"],[[12,13,17],"24948905893/1000000000000"],[[12,13,18],"14377035179/250000000000"],[[12,14,14],"411811599/250000000000"],[[12,14,16],"198587170773/1000000000000"],[[12,14,19],"52598921239/200000000000"],[[12,16,16],"17569945617/1000000000000"],[[12,17,18],"15822815091/62500000000"],[[18,18,18],"27608363787/1000000000000"]],"error_l1":"2361163597015969/225000000000000000000000000"}}]}


==> anc/proof_data/vectors.json <==
{"scale":1000000000000,"state_order":"m=0,n=0..18; then m=1..18, n increasing as in the paper","certificates":[{"name":"mixed_00","t":["4/5","0","0","0"],"rho":"2922263/2500000","H":"665757/2000000","delta":"11667/20000","vector":[100000000,37031663,7216423,949639,11,11,11,11,10,9,6,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,6,9,10,11,11,11,12,16,26,37,31,23,14,11,11,11,11,10,9,6,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,6,9,10,11,11,11,3351,377054,2802601,14065117,37161898,13738829,2675712,351675,11,11,11,11,10,9,6,4,4,4,4,4,4,4,4,4,4,4,4,4,4,6,9,10,11,11,11,13,20,30,44,31,22,14,11,11,11,11,10,9,6,4,4,4,4,4,4,4,4,4,4,4,6,9,10,11,11,11,25421,261634,1511643,5348080,8207291,2865467,546190,68541,11,11,11,11,10,9,6,4,4,4,4,4,4,4,4,4,4,6,9,10,11,11,11,14,22,33,49,32,21,13,11,11,11,11,10,9,6,4,4,4,4,4,4,4,4,9,10,11,11,11,130481,1000485,5156262,14090503,6037361,1343132,199010,9029,11,11,11,11,10,9,6,4,4,4,4,4,4,4,4,10,11,11,11,14,23,32,39,27,17,12,11,11,11,11,10,9,6,4,4,4,4,4,4,4,4,11,352912,2681772,13761680,37161906,13761681,2681772,352912,11,11,11,11,11,10,9,6,4,4,4,4,4,4,4,26,36,33,23,15,11,11,11,11,11,10,9,6,4,4,4,4,4,4,4,4,14090505,5213508,1015665,133579,11,11,11,11,11,10,9,6,4,4,4,4,4,4,4,14,11,11,11,11,11,10,9,6,4,4,4,4,4,4,4,11,11,11,11,11,10,9,6,4,4,4,4,4,4,4,11,11,10,9,6,4,4,4,4,4,4,4,10,9,6,4,4,4,4,4,4,4,6,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4,4]},{"name":"mixed_01","t":["0","4/5","0","0"],"rho":"1502687/1000000","H":"4166077/10000000","delta":"11667/20000","vector":[10000000000,1759571182,106115165,1048099,206,201,201,201,198,152,63,48,47,47,47,47,47,47,47,47,47,47,47,47,47,47,47,51,97,185,201,201,201,202,29545,23619128,656418241,4946542977,4430591187,356383840,8538329,915,202,201,201,201,185,97,51,47,47,47,47,47,47,47,47,47,47,47,47,47,47,47,48,63,152,198,201,201,201,223,3278123,206247866,2635495159,4621851970,1061711359,46914943,149839,203,201,201,201,198,152,63,48,47,47,47,47,47,47,47,47,47,47,47,47,51,97,185,201,201,201,204,392871,49414782,1078803621,5611501038,1788282309,171354487,1553418,208,201,201,201,201,185,97,51,47,47,47,47,47,47,47,47,47,48,63,152,198,201,201,202,4068,9482948,333178627,3540169960,3636318540,401377661,12053047,8923,202,201,201,201,198,152,63,48,47,47,47,47,47,47,47,47,51,97,185,201,201,201,208,1101656,107252958,1457987690,5706808473,1103788313,58204187,472627,204,201,201,201,201,185,97,51,47,47,47,47,47,47,47,152,198,201,201,203,88264,24965047,627912405,3573605534,2467076720,207287861,3922903,296,201,201,201,201,198,152,63,48,47,47,47,47,47,47,47,201,201,202,342,4150992,197429872,2433847222,3237836548,587988917,23484244,54706,202,201,201,201,201,185,97,51,47,47,47,47,47,47,47,206,487014,53812949,984211533,5122244441,1192066316,93459095,806333,206,201,201,201,201,198,152,63,48,47,47,47,47,47,47,346801682,2942535240,2758564425,255754791,6756414,2152,202,201,201,201,201,185,97,51,47,47,47,47,47,47,47,3829405545,771961093,35384855,231077,203,201,201,201,201,198,152,63,48,47,47,47,47,47,47,1993303,210,201,201,201,201,201,185,97,51,47,47,47,47,47,47,202,201,201,201,201,198,152,63,48,47,47,47,47,47,47,201,201,201,185,97,51,47,47,47,47,47,47,198,152,63,48,47,47,47,47,47,47,97,51,47,47,47,47,47,47,47,47,47,47,47,47,47,47,47]},{"name":"mixed_02","t":["0","0","4/5","0"],"rho":"2922263/2500000","H":"665757/2000000","delta":"11667/20000","vector":[100000000,21,14,8,8,8,8,7,7,6,4,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,4,6,7,7,8,8,8,11,17,32,28,16,9,8,8,8,7,7,6,4,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,4,6,7,7,8,8,8,9,16,22,33,18,13,8,8,8,8,7,7,6,4,3,3,3,3,3,3,3,3,3,3,3,3,3,3,4,6,7,7,8,8,8,13,19,40,21,15,8,8,8,8,7,7,6,4,3,3,3,3,3,3,3,3,3,3,3,4,6,7,7,8,8,8,11,17,37031663,33,17,11,8,8,8,8,7,7,6,4,3,3,3,3,3,3,3,3,3,3,4,6,7,7,8,8,8,14,21,44,20,13,8,8,8,8,7,7,6,4,3,3,3,3,3,3,3,3,6,7,7,8,8,8,13,17,31,23,351678,9,8,8,8,8,7,7,6,4,3,3,3,3,3,3,3,3,7,7,8,8,9,16,25,30,17,11,8,8,8,8,7,7,6,4,3,3,3,3,3,3,3,3,8,8,14,7216421,46,21,14,8,8,8,8,8,7,7,6,4,3,3,3,3,3,3,3,17,33,32,16,9,8,8,8,8,7,7,6,4,3,3,3,3,3,3,3,3,35,2675710,13,8,8,8,8,8,7,7,6,4,3,3,3,3,3,3,3,8,8,8,8,8,7,7,6,4,3,3,3,3,3,3,3,8,8,8,8,7,7,6,4,3,3,3,3,3,3,3,8,7,7,6,4,3,3,3,3,3,3,3,7,6,4,3,3,3,3,3,3,3,4,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3,3]},{"name":"mixed_03","t":["0","0","0","4/5"],"rho":"1502687/1000000","H":"4166077/10000000","delta":"11667/20000","vector":[10000000000,3890,2201,1165,641,46914875,397,375,331,281,166,117,101,93,91,91,91,91,91,91,91,91,91,91,92,95,105,148,198,313,363,1553503,424,545,883,1722,4430591222,4979,4313,2991,1511,356383711,496,410,382,362,313,198,148,105,95,92,91,91,91,91,91,91,91,91,91,91,93,101,117,166,281,9032,377,404,478,708,1061711284,2708,4198,5504,3682,1759571174,961,574,432,393,149974,331,281,166,117,101,93,91,91,91,91,91,91,91,92,95,105,148,198,313,363,388,438,171354358,1072,2051,3818,5740,4946542950,2429,1298,677,468,8538371,380,362,313,198,148,105,95,92,91,91,91,91,93,101,117,166,281,331,378,12053060,522,825,1610,3171,4621852013,4653,3422,1633,836,106115049,416,389,374,331,281,166,117,101,93,91,91,91,91,91,105,148,198,314,472738,395,464,671,1235,1788282352,4229,6256,3853,2067,656418144,609,443,397,379,1062,313,198,148,105,95,92,91,91,91,91,367,332,382,428,562,401377553,1965,3718,5409,4135,2635495204,1443,729,482,408,1048214,374,331,281,166,117,101,93,91,91,91,91,91,366,401,58204091,780,1477,2956,4203,5611501077,3806,1809,902,552,23619106,393,379,362,313,198,148,105,95,92,91,91,91,91,629,1156,2142,3636318499,6716,4034,2278,1196,206247720,458,400,386,374,331,281,166,117,101,93,91,91,91,91,3664,4706,4494,3096,1078803534,805,504,412,391,29694,362,313,198,148,105,95,92,91,91,91,91,5706,3540169925,2047,1004,586,435,3278192,385,373,330,280,165,117,101,93,91,91,91,91,1371,689,49414678,406,389,378,361,313,198,148,105,95,92,91,91,91,536,419,392,384,385,330,280,165,117,101,93,91,91,91,91,393006,377,361,313,196,148,105,95,92,91,91,91,324,278,165,117,101,92,91,91,91,91,195,148,103,95,92,91,91,91,101,92,91,91,91,91,91,91,91]},{"name":"mixed_04","t":["4/25","4/25","2/5","2/5"],"rho":"13933263/10000000","H":"3914207/10000000","delta":"11667/20000","vector":[10000000000,2713982457,878074850,210845631,41320511,8458979,893863,68012,3827,220,48,29,24,23,23,23,23,23,23,23,23,23,23,23,23,23,26,37,95,1259,23811,331475,2996496,21180785,122077776,587219965,2980984093,3851093088,3306216742,1340703513,367869471,105275538,15357014,1929918,171372,11099,596,71,36,26,23,23,23,23,23,23,23,23,23,23,23,23,23,24,29,54,402,7386,114041,1303346,11078238,71279543,446070658,1127450320,2764474877,4195373062,1982075386,867631597,159501902,29418259,4114946,430477,34382,1951,146,46,29,24,23,23,23,23,23,23,23,23,23,23,26,38,139,2307,42153,572807,5698496,43560171,167503309,663309404,2091317521,4598543782,3940984914,1050145321,280292261,52303841,8515937,1235292,104180,6197,341,62,36,26,23,23,23,23,23,23,23,24,30,67,773,15080,230546,2508163,16047751,87308520,413928469,1573825869,4622414875,3401079549,1684836504,436171832,95593800,21728306,2688689,255550,17377,917,104,45,29,24,23,23,23,23,23,23,26,41,258,4980,81780,918707,7564046,48355775,257200805,1188300947,2552458859,4857315510,2109335997,702025992,226664049,38242572,5765068,615911,48206,2800,193,57,36,26,23,23,23,23,23,23,1476,26767,364897,3685352,26479333,161069143,567666549,1836474425,3776545532,2758350115,1516344212,346217075,69343864,11292902,1423997,141749,9318,505,89,44,29,24,23,23,23,23,23,23,147877,1692258,14315990,70489486,324172056,1196209023,2844417402,5012524076,1943749480,550689794,121447366,22438433,3742929,366854,26405,1439,134,56,36,26,23,23,23,23,23,23,35594906,186813495,749067522,2720075557,5123948899,2441544912,849948555,218996852,51189853,7533848,874970,71305,4228,265,81,44,29,24,23,23,23,23,23,1698814574,3257564104,3109008522,1359528589,452607225,86282344,14800697,1945011,183642,12797,713,107,55,36,26,23,23,23,23,23,23,4125767763,2397725038,648885224,151703047,29963272,4404875,509781,38877,2164,173,78,44,29,24,23,23,23,23,23,287012238,55335215,10296596,1207242,103964,6454,374,95,55,36,26,23,23,23,23,23,19314728,2641742,260861,18588,1033,128,77,44,29,24,23,23,23,23,23,55923,3312,229,90,54,35,26,23,23,23,23,23,108,76,44,29,24,23,23,23,23,23,53,35,26,23,23,23,23,23,24,23,23,23,23,23,23,23,23]},{"name":"mixed_05","t":["0","7/25","14/25","3/10"],"rho":"14408379/10000000","H":"4025977/10000000","delta":"11667/20000","vector":[10000000000,2216241521,718178592,118266578,19990555,2948740,201030,11454,437,90,47,31,26,25,25,25,25,25,25,25,25,25,25,25,25,25,28,37,61,180,3180,75989,1025042,8499803,70406216,348393619,2391547771,4198124079,3730066863,1031809435,247380526,50746126,5438912,604228,32884,1526,126,60,37,28,25,25,25,25,25,25,25,25,25,25,25,25,25,26,31,47,101,937,23041,359371,4489461,30449505,269664459,930222640,2803135126,4196430473,1802918013,571063221,80811777,13372838,1309318,108440,5309,248,86,47,31,26,25,25,25,25,25,25,25,25,25,25,28,37,63,300,6417,144556,1729462,19288416,100078816,490749346,1892718249,5090446793,3467979212,770797815,179239748,23637462,3374124,332972,16709,735,107,60,37,28,25,25,25,25,25,25,25,26,31,48,127,2026,44856,796791,6869956,45858655,280616973,1278732478,4912237490,3643464986,1478517295,275992384,53448104,8424753,757268,56912,2249,164,84,47,31,26,25,25,25,25,25,25,28,38,69,574,14793,263931,2795241,23590680,148626385,937221425,2420228686,5385086392,1822695667,550127038,121216345,15645466,2051122,146858,8266,349,100,60,37,28,25,25,25,25,25,25,195,4280,83724,1279326,10817673,91234541,403245461,1619676717,3954582735,2934802642,1103396010,200642928,34780246,4325151,433931,27391,1090,126,84,47,31,26,25,25,25,25,25,25,30019,466134,5795445,36359271,208586763,971890794,2992167780,4775359971,1566586430,384086121,66596880,9860017,1191693,76777,3928,207,98,60,37,28,25,25,25,25,25,25,16299191,110796044,560475834,2298187358,5293350490,2295149375,665703164,134045316,22723935,2534250,237604,11862,542,113,84,47,31,26,25,25,25,25,25,1429252451,3517855393,3389109205,1134241587,276626935,41381185,6092707,591135,40101,1724,150,97,60,37,28,25,25,25,25,25,25,4391877621,1955845864,440612344,88243951,13334141,1537389,123672,5728,287,108,84,47,31,26,25,25,25,25,25,180020462,27066854,3955817,317888,19813,786,126,96,60,37,28,25,25,25,25,25,7539303,880335,57817,2769,182,107,84,47,31,26,25,25,25,25,25,9441,403,117,96,59,37,28,25,25,25,25,25,106,83,47,31,26,25,25,25,25,25,58,37,28,25,25,25,25,25,26,25,25,25,25,25,25,25,25]},{"name":"mixed_06","t":["14/25","0","29/50","3/10"],"rho":"14656941/10000000","H":"4082991/10000000","delta":"11667/20000","vector":[10000000000,3991233515,1121962988,279392814,53672953,9282063,1279532,131313,10891,572,104,58,47,43,43,42,42,42,42,42,42,42,42,42,43,44,51,71,265,3296,47716,495673,4007989,29538268,172371899,847694349,2850966335,3864144463,3270202518,1643666990,474584195,112653634,20555939,2809535,311010,23341,1595,165,69,51,44,43,42,42,42,42,42,42,42,42,42,43,43,47,59,125,1152,16699,190899,2049064,15900240,98995522,447329120,1317638619,3424094758,5240218928,2423203406,892593359,218960585,39159573,5834220,665802,65202,4977,357,98,58,47,43,43,42,42,42,42,42,42,43,44,51,77,377,5603,94427,969545,7690466,45656182,211467627,859996572,2507881021,4699404007,3910658542,1417600477,352920053,71022076,11346078,1551330,171059,14210,1037,127,68,51,44,43,42,42,42,42,43,47,60,162,2481,34292,373263,3090185,20547284,119108642,546710475,2008443679,4972090552,4094752346,1849848693,571849750,127340107,23827886,3611981,421931,38984,2349,236,93,58,47,43,43,42,42,42,42,51,93,743,11843,142879,1325080,10656892,67423086,351678306,1331098380,2999838959,4939289997,2719311542,888132897,240901835,49534184,7780187,976790,90198,6859,517,113,68,51,44,43,42,42,42,42,3914,52438,623310,5339561,36167901,187094004,707036198,2200818343,4322091482,3049494686,1511721535,449699526,92798683,15436414,2030167,221739,19759,1326,196,91,58,47,43,43,42,42,42,42,277252,2464792,16881335,90482382,412009765,1397751979,3205830990,4924419991,2453007763,712564203,162240413,29499537,4499167,566506,53466,3984,306,107,68,51,44,43,42,42,42,42,46789732,241770699,1008824320,3276590389,6003664233,2996653660,1070376827,281816666,59018191,9995979,1300224,133297,9951,694,164,90,58,47,43,43,42,42,42,1992073389,3656872878,3508047158,1626859515,511837161,115580299,19833741,2754369,302270,26764,1939,225,105,68,51,44,43,42,42,42,42,4627623489,2612988130,852079155,199139508,37797181,5852599,739893,74566,5505,453,152,90,58,47,43,43,42,42,42,344156189,72882773,12547912,1742667,184781,15654,993,186,103,68,51,44,43,42,42,42,25855104,3713891,433936,37799,2682,295,148,90,58,46,43,43,42,42,42,100195,8073,588,172,103,68,50,44,43,42,42,42,227,145,89,57,46,43,43,42,42,42,101,67,50,44,43,42,42,42,45,43,42,42,42,42,42,42,42]},{"name":"mixed_07","t":["0","7/25","0","29/50"],"rho":"3613937/2500000","H":"2018459/5000000","delta":"11667/20000","vector":[10000000000,2720744324,1150950908,314096655,77546502,18454468,1564232,107526,3262,134,56,38,32,30,30,30,30,30,30,30,30,30,30,30,30,31,34,47,75,717,31858,580785,6575747,39137302,195442720,695426063,3538301911,4234773147,3693644512,1637196759,551224093,182775961,26337328,4108654,300008,14108,327,72,47,34,31,30,30,30,30,30,30,30,30,30,30,30,30,32,38,56,208,7703,210438,2546115,21797277,105026899,652045317,1475979616,3112811885,4390243359,2422220138,1183500238,222142597,57219833,8055907,910446,52867,1318,111,56,38,32,30,30,30,30,30,30,30,30,30,31,34,47,86,1860,63302,1058007,10067070,79901857,270784908,883028992,2369044368,4874482443,4254117884,1218943372,439985479,86907412,18209319,2846032,169175,6014,186,72,47,34,31,30,30,30,30,30,30,32,38,57,414,19710,372126,4675019,32471769,142428786,568515330,1845414148,4199191107,3564529159,2164087909,586108236,164361648,45303303,4956680,516612,23469,555,104,56,38,32,30,30,30,30,30,30,34,48,122,4610,142681,1924165,14946413,83093817,360058454,1315299380,2802170230,5252636649,2384356797,966761908,370327871,64351695,12601004,1164055,91396,2310,139,71,47,34,31,30,30,30,30,30,1004,43138,655932,7510185,45720043,227788885,765948356,2217240609,4188848400,3124681818,1951878345,476428903,122825629,20933327,3160221,303198,11028,262,102,56,38,32,30,30,30,30,30,30,273020,3087818,25696100,119800281,468137881,1562564820,3052784554,5226002883,2262730466,773790572,182424423,44870514,8499848,650794,46123,979,123,71,47,34,31,30,30,30,30,30,63328612,298798390,933636009,2967100223,5374105451,2771354960,1037559857,347953585,96126442,14582664,1962363,120115,4616,172,102,56,38,32,30,30,30,30,30,2097495748,3438222482,3233600146,1743976041,664872742,136995159,30578266,3789208,373264,16690,434,119,71,47,34,31,30,30,30,30,30,4463631762,2819947961,839810484,249055492,55174591,9312842,1077496,61514,1626,138,102,56,38,32,30,30,30,30,30,428473335,96142196,21171215,2382446,206717,7102,225,118,71,47,34,31,30,30,30,30,35736910,5759423,475660,31012,670,129,102,56,38,32,30,30,30,30,30,106649,3141,162,117,71,47,34,31,30,30,30,30,125,101,55,38,32,30,30,30,30,30,71,47,34,31,30,30,30,30,32,30,30,30,30,30,30,30,30]},{"name":"mixed_08","t":["11/20","7/25","0","31/100"],"rho":"7499681/5000000","H":"415997/1000000","delta":"11667/20000","vector":[10000000000,4439649884,1400745552,351261160,68889154,11474020,1514050,155506,12279,753,117,65,55,52,52,52,52,52,52,52,52,52,52,52,52,53,59,83,282,3964,57249,626679,5206872,36128100,202451941,920210103,3069812621,5321541876,4555165806,2069068486,602250362,135065406,23702278,3317523,372519,31370,2161,197,80,59,53,52,52,52,52,52,52,52,52,52,52,52,52,55,66,142,1335,21049,250488,2433383,18212834,107906468,498219844,1627195087,3914077026,6092230320,3058017066,1026983787,245260100,46189300,7142583,870995,85499,6149,455,106,65,55,52,52,52,52,52,52,52,52,52,53,59,89,467,7342,104448,1079900,8486566,51985893,254478874,1010559097,3106877349,6091188059,4153191282,1526739292,418877892,87573789,14508135,1972372,208871,17591,1208,158,79,59,53,52,52,52,52,52,52,55,67,194,2450,37245,416411,3605055,24926954,138109270,616614390,2022986472,4091787729,4267510652,2272901443,704664385,158776270,29122547,4271576,505837,46559,3150,306,101,65,55,52,52,52,52,52,52,59,104,866,13633,168150,1615891,12114232,72714443,350237372,1294528774,3605159406,6364832905,3275670858,1085088022,283157749,57080179,9279138,1199240,118592,9248,652,139,79,59,53,52,52,52,52,52,4714,66374,695621,5698414,37235182,198110472,839252589,2617489745,5068488407,3711859058,1699112310,503344321,109493743,18809098,2564442,282087,24275,1701,234,99,65,55,52,52,52,52,52,52,287517,2599227,18759799,107615679,489146994,1665415434,3762224969,5171630638,2700289820,846113573,195684703,36109758,5480513,672924,64575,4741,403,130,78,59,53,52,52,52,52,52,55163318,277696724,1096596846,3397607139,6891789925,3635599617,1262334490,333810937,68990157,11558511,1544633,161793,13060,932,198,98,65,55,52,52,52,52,52,2276391067,4194133211,3895140618,1875980732,576535191,129961494,23184175,3317868,379098,33916,2370,290,126,78,59,53,52,52,52,52,52,5381512097,2845574913,937265722,230706557,45309191,7196170,910120,89713,6671,541,183,98,65,55,52,52,52,52,52,409481801,87557288,14840980,2017236,214441,18305,1279,239,125,78,59,53,52,52,52,52,29203239,4282878,514336,47545,3408,361,177,98,65,55,52,52,52,52,52,122405,9777,724,216,124,78,59,53,52,52,52,52,281,174,98,65,55,52,52,52,52,52,123,78,58,53,52,52,52,52,55,52,52,52,52,52,52,52,52]},{"name":"mixed_09","t":["3/5","3/5","3/10","3/10"],"rho":"4430351/1250000","H":"7026349/10000000","delta":"11667/20000","vector":[10000000000,6445279875,2633356827,772650915,174291965,31705812,4692730,563883,53854,3920,230,27,16,15,14,14,14,14,14,14,14,14,14,14,15,15,19,83,1339,20446,236106,2142683,15633556,93278879,451227727,1713511348,4817706844,8672864431,7850626318,3856206421,1273144773,316440937,62233049,9961484,1299132,135718,11035,685,51,18,15,15,14,14,14,14,14,14,14,14,14,14,15,16,36,445,7446,95708,946528,7506253,48348343,253456552,1056508104,3323402934,7226622512,9117610633,5351783333,2015126620,554072083,118679295,20559455,2899644,330745,29703,2037,125,23,16,15,14,14,14,14,14,14,14,15,15,22,150,2600,37258,405803,3490315,24273096,137219239,626178966,2216347991,5707739394,9395435462,6924607003,3038695597,936936080,219480629,41069207,6265104,775781,76941,5854,353,36,18,15,15,14,14,14,14,15,17,56,874,13929,167418,1568597,11786148,72266603,360124743,1417291570,4172490558,8093073887,8269083775,4400388023,1521738326,392014041,79596630,13115801,1766370,190947,16159,1048,74,21,16,15,14,14,14,14,14,27,288,4992,66886,684225,5587744,37047813,200054638,865738223,2858614447,6680640088,9556807734,5940787337,2354727391,675834846,149786440,26789242,3896092,458963,42869,3057,189,29,18,15,15,14,14,14,14,25630,289432,2570605,18417927,107536305,508193977,1875562138,5084405253,8849257107,7383497725,3491555393,1126544484,274135320,52940268,8319948,1064053,109018,8655,540,50,21,16,15,14,14,14,14,14,1144465,8878337,56054325,287994260,1173348724,3604191260,7515404615,8750949838,4961558757,1805845880,484070483,101531054,17251908,2391689,267314,23505,1583,109,26,18,15,15,14,14,14,14,157626217,706252761,2439993486,6085879089,9656027685,6547489893,2753391449,824262533,188832868,34739332,5203880,632897,61378,4564,286,39,20,16,15,14,14,14,14,4513129436,8337333916,7924411779,4014961053,1350360310,340377374,67802068,10981877,1450789,153719,12704,817,70,25,18,15,15,14,14,14,14,9188176815,5515826896,2117454840,592368828,128741394,22601434,3227822,372752,33981,2377,161,34,20,16,15,14,14,14,14,998961445,237631451,45023626,6946225,870294,87408,6763,428,53,25,17,15,15,14,14,14,86938826,14481628,1972298,215855,18557,1231,100,32,20,16,15,14,14,14,14,516521,48951,3553,234,45,24,17,15,15,14,14,14,640,72,31,20,16,15,14,14,14,14,41,24,17,15,15,14,14,14,16,15,14,14,14,14,14,14,14]},{"name":"mixed_10","t":["3/10","3/10","3/5","3/5"],"rho":"8808299/2500000","H":"7006577/10000000","delta":"11667/20000","vector":[10000000000,6705540327,3190630624,1135138021,319632997,74107175,13225044,1779907,178767,13272,751,56,24,21,20,20,20,20,20,20,20,20,20,20,20,22,32,246,4558,68679,765049,6322802,39223672,187037424,716931794,2235005111,5476678133,8676065529,7942764286,4433008261,1736237583,537160263,132877004,26226493,3937644,443556,37079,2303,132,28,22,20,20,20,20,20,20,20,20,20,20,20,21,25,89,1502,25198,315077,2913804,20181623,106262212,442492013,1514788645,3924227361,7446190650,9085330124,5823038256,2597739117,860377806,231883375,50206850,8387030,1059096,99390,6900,381,41,23,21,20,20,20,20,20,20,20,20,22,41,483,8833,124173,1291563,10009707,58564934,265082454,954961355,2775567745,6125668119,9364147304,7306462997,3639202105,1352658746,389590674,92049934,17237288,2426671,254987,19829,1162,79,27,22,20,20,20,20,20,21,27,160,2980,46982,547636,4734731,30704420,151074747,593662640,1907675880,4793310922,8340657262,8393621589,5019931058,2020825944,636813353,164995994,33745347,5286800,622135,54310,3528,201,34,23,21,20,20,20,20,20,61,970,17002,222507,2151263,15504751,84386685,361431488,1266735464,3489327759,7005880297,9532454509,6320396034,2919361246,1027905571,284010538,63881558,11108831,1458579,142824,10349,587,55,26,22,20,20,20,20,20,86074,932636,7516317,45740460,213848424,805765557,2431943582,5637675693,8910263340,7602831613,4147239263,1587435212,474114930,115440993,22274389,3275622,360031,29286,1790,115,32,23,21,20,20,20,20,20,3513561,23754790,122185457,495065314,1635821461,4227916759,7721165563,8909735734,5558068038,2351267871,766785704,202658765,43244698,7046281,865708,79056,5351,306,44,26,22,20,20,20,20,20,295870656,1062325244,3018875517,6503089306,9652315089,6869886377,3349754379,1211303610,345969006,80226147,14577333,1997693,204314,15478,906,76,30,23,21,20,20,20,20,5158074125,8460757244,8118394073,4639187681,1847521589,570010182,143517859,28788071,4398298,504533,42921,2730,170,39,26,22,20,20,20,20,20,9236816967,6036712481,2694928332,914708270,250412989,55022004,9352060,1197066,114038,8059,467,58,30,23,21,20,20,20,20,1440490203,419953264,100628307,18969695,2712040,290006,22958,1387,106,37,26,22,20,20,20,20,177688465,36914808,5880315,704323,62637,4148,254,50,30,23,21,20,20,20,20,1646412,163921,12083,710,76,36,26,21,20,20,20,20,2111,152,46,29,23,21,20,20,20,20,62,35,25,21,20,20,20,20,22,20,20,20,20,20,20,20,20]},{"name":"mixed_11","t":["2/5","2/5","2/5","2/5"],"rho":"526859/200000","H":"3018641/5000000","delta":"11667/20000","vector":[10000000000,5918034853,2391340183,707744026,163972604,31226829,4740274,561879,51405,3554,204,26,16,15,15,15,15,15,15,15,15,15,15,15,15,16,19,75,1197,19099,231115,2146949,15513561,89188563,417510187,1574783527,4543534006,8065247119,7221208585,3516797394,1159970663,295830839,60394625,9982060,1301744,131562,10184,607,47,18,16,15,15,15,15,15,15,15,15,15,15,15,15,17,34,394,6819,92031,943248,7519099,47172463,238956672,982732618,3027036973,6602329662,8562744948,4891015638,1850564272,512181787,113491663,20390790,2913058,325537,27940,1831,112,23,16,15,15,15,15,15,15,15,15,15,16,21,133,2339,35160,401236,3522380,24145721,131318075,575308713,2005519073,5200172839,8930636031,6434524444,2770558890,864108712,205845416,39974367,6284496,774670,73978,5362,314,35,18,16,15,15,15,15,15,15,17,51,776,12916,163103,1572855,11766024,69488336,332728662,1291835335,3844049691,7548407747,7642246583,4068633373,1385592430,361287666,76497548,13077394,1771855,186579,15029,937,68,21,16,15,15,15,15,15,15,26,254,4548,63952,680595,5601381,36155157,188050309,797779267,2612877204,6122605046,9165348003,5401947414,2126618273,622172983,142203460,26478904,3924958,454566,40658,2762,169,29,18,16,15,15,15,15,15,23998,283732,2579092,18288342,102936471,470223808,1710274515,4662667125,8256381863,6736671538,3197666352,1035826967,256524549,51383879,8317944,1062538,105307,7966,482,47,21,16,15,15,15,15,15,15,1144635,8895798,54438786,268491440,1071136623,3280326307,6866753802,8215374466,4586206889,1648913494,446261851,96858203,17117992,2399766,262266,22027,1419,99,27,18,16,15,15,15,15,15,148638217,646843035,2206432877,5564199296,9334211541,5985318703,2496898142,755299858,177548194,33985009,5226434,629498,58609,4154,256,38,21,16,15,15,15,15,15,4179173154,7688678849,7296570911,3671906969,1231575627,315326251,65277671,10945024,1450202,149232,11748,729,66,26,18,16,15,15,15,15,15,8670093680,5040732298,1921012876,543863048,122593337,22365097,3243811,367419,32023,2139,146,34,21,16,15,15,15,15,15,920534731,222582975,43779074,6945554,866300,83903,6185,382,51,25,18,16,15,15,15,15,83017176,14349767,1970278,210475,17267,1101,94,32,20,16,15,15,15,15,15,511859,46500,3216,211,44,25,18,15,15,15,15,15,571,69,31,20,16,15,15,15,15,15,40,24,18,15,15,15,15,15,16,15,15,15,15,15,15,15,15]},{"name":"mixed_12","t":["69959/500000","201013/1000000","841/10000","547221/1000000"],"rho":"14414929/10000000","H":"1006873/2500000","delta":"11667/20000","vector":[10000000000,3127945888,1186854571,345496873,82255681,19483424,2252507,185736,10407,493,74,43,36,34,33,33,33,33,33,33,33,33,33,33,33,34,39,56,179,3174,63071,841235,7371078,43847176,207390516,823676341,3578889326,4294609792,3682411779,1768290587,577533071,189500255,31763142,4717694,461052,31054,1502,121,54,39,34,33,33,33,33,33,33,33,33,33,33,33,34,36,44,88,953,20248,314954,3210568,23798722,125983241,670499339,1520891431,3180461398,4662246282,2504861765,1218840543,259102356,59711909,9744941,1163538,96568,5176,287,68,43,36,34,33,33,33,33,33,33,33,33,34,39,59,301,6257,115477,1437339,12600021,83583004,284019017,930902693,2557577867,4982322605,4373112361,1354475482,450281423,99593584,19419680,3260074,293487,17302,805,98,54,39,34,33,33,33,33,33,34,36,44,121,1952,40083,570404,5678245,34561134,154421924,618884628,1949901026,4386024902,3660548690,2181071094,658210106,171567989,46942254,6426537,689685,49386,2428,185,65,43,36,34,33,33,33,33,33,39,67,609,13631,226400,2365503,16862994,91170989,392239559,1411053470,2989011201,5302415204,2597084284,993063303,381211912,75035871,13669844,1625961,141667,7999,416,87,54,39,34,33,33,33,33,33,3967,75150,945063,8589001,51119232,248715269,824396926,2325034807,4261795214,3164541884,1998738688,537346861,130236762,24417744,3615558,411594,27562,1295,146,64,43,36,34,33,33,33,33,33,393265,3916824,28636218,129926543,506566073,1607132856,3181434123,5339226024,2453180329,815747278,205622548,46962699,9324907,980676,77026,4037,258,83,54,39,34,33,33,33,33,33,70295568,312438376,1013820700,3168455422,5621820981,2915765703,1129812648,360087672,101459422,17245228,2341237,206984,12280,615,125,64,43,36,34,33,33,33,33,2194134064,3559396001,3366776184,1787683564,699252973,155701460,32473496,4765562,504499,36310,1825,181,81,54,39,34,33,33,33,33,33,4566878842,2948253574,926465671,260744729,60799318,10467359,1378483,112238,6024,347,117,64,43,36,34,33,33,33,33,458218344,104667075,22833684,3052837,299031,18816,913,150,81,53,38,34,33,33,33,33,40449037,6532140,700502,53891,2801,226,114,64,43,36,34,33,33,33,33,165001,9706,509,138,80,53,38,34,33,33,33,33,176,113,64,43,36,34,33,33,33,33,79,53,38,34,33,33,33,33,36,34,33,33,33,33,33,33,33]},{"name":"mixed_13","t":["98433/1000000","2787/12500","130803/1000000","52019/100000"],"rho":"14339461/10000000","H":"801999/2000000","delta":"11667/20000","vector":[10000000000,2949343174,1120529365,306475879,70450578,16070578,1681034,129015,6533,333,77,49,41,38,38,38,38,38,38,38,38,38,38,38,38,39,43,61,141,1957,43068,634414,5916747,36655902,183738680,735737876,3439266346,4274585145,3684697167,1658139807,524682927,165967369,25918770,3751159,335536,20741,940,111,61,43,39,38,38,38,38,38,38,38,38,38,38,38,38,41,49,83,601,13245,228303,2500330,19784271,106385263,611521035,1442128794,3129532747,4568449604,2403926856,1129731831,225424152,51038928,7746666,878181,67369,3230,218,74,49,41,38,38,38,38,38,38,38,38,38,39,43,63,208,3921,79770,1084845,10009553,71938057,254010777,866217051,2439071818,4979964107,4271969902,1261008345,409617515,84332119,16083958,2553368,204632,10959,516,100,60,43,39,38,38,38,38,38,38,41,49,100,1203,27001,419090,4566577,29113829,135087962,561654554,1859356260,4423402985,3651222982,2100321001,590770147,151298429,39526339,4995333,513521,33225,1503,165,73,49,41,38,38,38,38,38,38,44,67,376,8637,160883,1837926,13837861,78162661,352299630,1344931318,2895456577,5308657433,2462339290,931588498,340202253,62624092,11148453,1217132,98983,5008,299,94,60,43,39,38,38,38,38,38,2464,52004,704448,6927838,43115536,222457864,758245470,2224533444,4225891000,3137397998,1886949050,477671178,113015076,20048492,2854565,300952,17774,792,143,72,49,41,38,38,38,38,38,38,287200,3060851,24056245,112852074,457571783,1524185093,3137365897,5288369472,2315395026,750199614,180110138,39868590,7475333,716111,52829,2489,213,92,60,43,39,38,38,38,38,38,59737152,279892769,941155027,3023284143,5550585035,2822974424,1056374512,324848945,86548553,13852518,1803889,144109,7803,417,134,72,49,41,38,38,38,38,38,2088482812,3540489525,3345491257,1706413179,631631367,133507020,27170176,3740464,373224,24511,1149,173,92,60,43,39,38,38,38,38,38,4545229980,2808371419,846195876,232195692,51487450,8453819,1041165,76582,3725,267,130,72,49,41,38,38,38,38,38,413436748,89921141,18874396,2341543,214499,12104,592,157,91,60,43,39,38,38,38,38,33510790,5209949,517481,36887,1747,203,129,72,49,41,38,38,38,38,38,115574,6039,358,151,91,60,43,39,38,38,38,38,176,128,72,48,41,38,38,38,38,38,90,60,43,39,38,38,38,38,41,38,38,38,38,38,38,38,38]},{"name":"mixed_14","t":["69437/250000","5487/40000","302109/1000000","106699/250000"],"rho":"2844907/2000000","H":"995793/2500000","delta":"11667/20000","vector":[10000000000,3363092216,1097321723,295958219,62433815,12738289,1663448,153412,10515,562,64,32,26,25,24,24,24,24,24,24,24,24,24,24,24,25,28,42,207,3495,54547,623729,5149326,33348244,173342909,798712308,3238877870,4271732766,3631896935,1687177056,496365115,140194597,24587192,3393411,355646,27480,1674,120,40,28,25,24,24,24,24,24,24,24,24,24,24,24,25,26,32,87,1098,18579,240309,2372714,17772334,106896643,541522698,1385149784,3196994475,4851024852,2395861359,1029568501,228536950,44551085,7074363,842943,77284,5236,324,55,32,26,25,24,24,24,24,24,24,24,24,25,28,48,355,6292,97394,1107894,9515563,59659265,231324648,857732841,2532979042,5059938805,4202692045,1336038356,374466074,79702371,13857920,2105482,220050,16331,948,86,39,28,25,24,24,24,24,24,25,26,34,130,2201,36556,453596,4049881,24918840,126946888,552252986,1898173767,4615650530,3791783656,1996545039,596068237,137753443,31491896,4694370,514669,42244,2555,187,50,31,26,25,24,24,24,24,24,29,62,728,12808,171908,1679585,12404574,72027895,347396732,1346456498,3013052599,5331199423,2607045683,893810815,291985824,58780053,9581490,1191039,109832,7645,457,70,39,28,25,24,24,24,24,24,4090,62312,718720,6196289,40133762,208045584,741305457,2222272835,4268065610,3113595670,1743488780,476192718,102155833,18304749,2554141,283903,23002,1409,133,49,31,26,25,24,24,24,24,24,305505,2955643,21013337,102838436,439074494,1471113999,3232942896,5241819106,2397324008,724429317,174305908,34669934,6048733,720907,62349,4042,260,64,39,28,25,24,24,24,24,24,54127698,257022823,958605858,3097058099,5789484337,2904209811,1076824896,300135624,72687221,12477176,1628265,158440,11321,680,101,48,31,26,25,24,24,24,24,2063728442,3658187614,3475144092,1660292872,574093875,127377637,23400991,3436817,375464,30907,1944,168,60,38,28,25,24,24,24,24,24,4621135742,2737328104,855507218,212580703,45494230,7431059,950513,88198,5962,379,89,48,31,26,25,24,24,24,24,385666748,82778436,15767777,2181302,221757,16769,992,125,59,38,28,25,24,24,24,24,30268766,4564756,522086,44294,2858,221,85,48,31,26,25,24,24,24,24,122327,8814,543,107,58,38,28,25,24,24,24,24,154,82,47,31,26,24,24,24,24,24,57,38,28,25,24,24,24,24,26,24,24,24,24,24,24,24,24]},{"name":"mixed_15","t":["22441/50000","3371/62500","6577/15625","36973/100000"],"rho":"1793929/1250000","H":"501597/1250000","delta":"11667/20000","vector":[10000000000,3773557335,1136818504,304143257,62727327,11946253,1711587,178437,14118,734,87,42,34,32,31,31,31,31,31,31,31,31,31,31,31,32,37,55,299,4570,63776,655870,5149856,34141657,183445297,875834411,3119776802,4120161288,3480441267,1727770181,508154867,133436944,25132447,3551204,396662,32134,2195,164,52,37,32,31,31,31,31,31,31,31,31,31,31,31,32,34,43,119,1479,22680,260238,2515842,18615256,112814883,515010224,1375900913,3316996072,5091589485,2452268503,994788722,241826062,45323029,7200709,886809,88669,6659,431,76,42,34,32,31,31,31,31,31,31,31,31,32,37,63,483,7818,118498,1230256,9719845,56062216,231993217,893656547,2607531671,4949637597,4136281151,1435553445,378015643,81345885,13926935,2054721,234717,20005,1342,113,51,37,32,31,31,31,31,31,32,34,45,174,3098,45441,493915,3988528,24676074,131381181,572913668,1980111713,4745391793,3918525399,1944641280,617142350,141314323,29543761,4716941,561890,51282,3207,249,68,41,34,32,31,31,31,31,31,38,86,998,15871,190041,1727535,12691488,74583646,367108036,1379711042,3087847719,5194745084,2753808195,916873054,277273822,59365003,9689886,1259705,123167,9577,622,92,50,37,32,31,31,31,31,31,5301,71930,782529,6423627,41634696,209631046,755369830,2253902028,4298404544,3077017849,1666532736,493887209,104686840,18574024,2616487,300039,26884,1816,182,65,41,34,32,31,31,31,31,31,349893,3109727,20696752,103394921,446143561,1470940176,3267593311,5147244503,2509950699,747478184,179598936,34871240,5812380,755022,72831,5327,338,82,50,37,32,31,31,31,31,31,54394479,261002541,1017228181,3244507773,5940984891,2998947665,1115193098,305601316,70039124,12494164,1693268,177719,13760,900,134,64,41,34,32,31,31,31,31,2081775319,3697053781,3528024567,1676783989,564037137,131168837,23642649,3495438,403094,36464,2548,220,79,50,37,32,31,31,31,31,31,4637380673,2731760162,896964722,217192459,44831627,7415789,980796,100300,7537,524,117,64,41,34,32,31,31,31,31,381464012,84021313,15446336,2240947,244981,20748,1296,162,77,50,37,32,31,31,31,31,30601584,4648019,561947,51369,3653,299,110,64,41,34,32,31,31,31,31,135810,10957,721,139,76,50,37,32,31,31,31,31,203,107,63,41,34,32,31,31,31,31,74,49,37,32,31,31,31,31,33,32,31,31,31,31,31,31,31]},{"name":"mixed_16","t":["421811/1000000","67831/1000000","222917/500000","8887/25000"],"rho":"14312239/10000000","H":"4003661/10000000","delta":"11667/20000","vector":[10000000000,3674322970,1092485079,283650929,56780904,10501299,1453339,146642,11279,643,105,57,46,43,43,43,43,43,43,43,43,43,43,43,43,44,50,72,277,3712,52209,553778,4487273,30562429,168808259,825070182,3043838044,4136256162,3500909193,1672880121,477532549,122031166,22237591,3056885,331733,26394,1816,172,70,50,44,43,43,43,43,43,43,43,43,43,43,43,43,46,58,130,1227,18468,218489,2162803,16440201,102465342,484855391,1333176425,3277673068,5037241057,2387001320,946179443,222700227,40694330,6280128,751614,72756,5368,400,96,57,46,43,43,43,43,43,43,43,43,43,44,51,79,424,6371,97168,1040358,8496686,50723617,215787218,852952955,2548729272,4969158591,4081804703,1377341758,354481527,73901144,12293726,1761179,194554,16123,1110,133,69,50,44,43,43,43,43,43,43,46,59,174,2513,37113,416352,3469448,22047489,120656826,541966751,1933853506,4775486057,3917053173,1903407508,582797267,129737755,26370214,4071644,470054,41615,2641,258,90,57,46,43,43,43,43,43,43,51,96,828,12841,157833,1480905,11201106,67834365,344476481,1335627096,3040626254,5215780855,2684022183,876611161,257743137,53284013,8450060,1066255,101592,7739,554,116,68,50,44,43,43,43,43,43,4295,59330,663329,5613486,37483617,194534906,717399936,2196566007,4277036427,3064317358,1610984421,460770027,95080453,16427102,2254469,251020,21813,1507,203,88,57,46,43,43,43,43,43,43,292823,2686479,18424401,94454431,419616986,1425850008,3250820546,5120221374,2426652447,706963310,165628868,31281619,5063321,635146,59338,4282,334,109,68,50,44,43,43,43,43,43,49207356,243126933,972134553,3163516922,5903422606,2942808918,1072208847,285585452,63439247,10936059,1437441,146422,11137,785,167,88,57,46,43,43,43,43,43,2022103220,3694615363,3526776942,1629654426,530735005,119398448,20950815,3017647,338696,29811,2099,242,106,68,50,44,43,43,43,43,43,4623145362,2657493657,848660796,200750540,40379622,6489111,832041,82301,6085,485,153,87,57,46,43,43,43,43,43,358340297,76514731,13675686,1921466,203592,16761,1103,196,104,68,50,44,43,43,43,43,27324861,4029703,472747,42081,2998,311,148,87,57,46,43,43,43,43,43,112302,8845,646,178,104,68,50,44,43,43,43,43,236,146,87,56,46,43,43,43,43,43,102,67,50,44,43,43,43,43,46,43,43,43,43,43,43,43,43]},{"name":"mixed_17","t":["49689/100000","29329/1000000","518389/1000000","64951/200000"],"rho":"14441291/10000000","H":"2016791/5000000","delta":"11667/20000","vector":[10000000000,3833623766,1099100344,279419530,54760831,9749937,1355577,139423,11139,559,75,38,31,29,28,28,28,28,28,28,28,28,28,28,28,29,33,49,239,3483,49819,521264,4209863,29756499,169505144,836976253,2939533545,3982731307,3367313156,1652872917,472576113,115917765,21254914,2920546,320165,24758,1666,134,46,33,29,28,28,28,28,28,28,28,28,28,28,28,29,31,39,98,1146,17604,203827,2089784,16082110,100484245,461976190,1312677100,3329698873,5120401367,2387784423,912275833,220213984,39626577,5995713,703991,68978,5128,331,67,38,31,29,28,28,28,28,28,28,28,28,29,34,55,369,5950,95922,1004739,8044856,47557354,211473601,852523192,2522717240,4819598325,3991386163,1396330300,350449009,71786589,11711036,1637332,181385,15168,1033,94,45,33,29,28,28,28,28,28,29,31,40,138,2477,35932,393372,3242083,21077207,118953453,540455422,1961322297,4863767688,3982883102,1858254139,574202354,127549395,24739401,3804590,445000,40373,2436,198,61,38,31,29,28,28,28,28,28,34,72,759,12312,149717,1392830,10821178,67058966,346650502,1330455526,3013333822,5059612500,2698143494,875833656,246228912,51019660,8050698,1014103,95451,7278,484,79,45,33,29,28,28,28,28,28,4086,55863,639276,5436374,36642977,189572359,706936672,2182587606,4269522947,3029034101,1549152161,453535079,93215802,15769141,2123795,235108,20695,1361,151,59,38,31,29,28,28,28,28,28,285203,2564739,17473320,91548704,412499316,1402488846,3218559438,5015496980,2435413517,704668521,162548512,30106939,4722407,596027,56361,4103,266,73,45,33,29,28,28,28,28,28,47513815,240151325,985458941,3209884650,5930210453,2951841039,1065568209,281502617,60499799,10361119,1359193,139428,10483,682,116,59,38,31,29,28,28,28,28,1996958404,3664627553,3507809785,1617718815,516455682,116652785,20202439,2857015,318336,28244,1966,179,70,45,33,29,28,28,28,28,28,4595715858,2620555182,846900074,198221071,38617409,6104818,779992,78245,5753,411,103,58,38,31,29,28,28,28,28,347599461,74052411,12969674,1817187,193453,16189,987,137,69,45,33,29,28,28,28,28,26350865,3836666,450358,39818,2786,243,98,58,38,31,29,28,28,28,28,105821,8422,555,120,68,45,33,29,28,28,28,28,170,96,58,37,30,29,28,28,28,28,67,44,33,29,28,28,28,28,30,28,28,28,28,28,28,28,28]},{"name":"mixed_18","t":["370703/1000000","84563/1000000","33311/500000","112389/200000"],"rho":"7294073/5000000","H":"1016827/2500000","delta":"11667/20000","vector":[10000000000,3819598438,1361512696,445884561,113240727,27844407,4403921,483937,38642,2001,122,36,29,27,26,26,26,26,26,26,26,26,26,26,26,27,31,59,660,12371,170194,1663616,11789473,63858342,275788382,1113232417,3801555406,4263049032,3590552465,2043190468,711429690,240469797,50248649,8032877,986861,87837,5962,311,49,31,27,26,26,26,26,26,26,26,26,26,26,26,27,29,38,215,4003,62238,682096,5681517,36264298,187268647,785233928,1665853606,3329922256,5035993006,2769666059,1392955912,363436752,82669695,15917778,2268273,244903,18961,1073,85,35,29,27,26,26,26,26,26,26,26,26,27,31,82,1276,22338,303454,2915442,21120609,109569583,352358291,1105439433,2908819042,4984059551,4552192540,1648749301,539170891,141679176,29048940,5319855,678823,59732,3756,176,45,31,27,26,26,26,26,26,27,29,43,375,7789,115327,1212356,9143171,48478279,207700533,768961908,2157621606,4355237867,3702826381,2281281952,841916431,225550025,63012895,11291584,1443237,137647,9008,518,63,35,29,27,26,26,26,26,26,32,149,2852,45488,514929,4180477,25896072,126226931,496170898,1592211061,3270208820,5241316961,3011262533,1142416004,457962864,111740450,21267457,3160012,347820,28375,1658,116,44,31,27,26,26,26,26,26,14710,194922,1899850,13678413,73734977,318370531,996746738,2563954965,4328099915,3175327866,2166148261,709587594,176807610,37511087,6147256,825119,80878,5582,340,56,35,29,27,26,26,26,26,26,851380,6916157,41446931,175076915,628144200,1763176376,3308527109,5393984956,2861667637,984617405,277886375,65607466,14117351,2041706,208255,15372,780,85,43,31,27,26,26,26,26,26,98234616,387747657,1228597826,3580718950,5910182377,3189331295,1338110306,442532291,134408259,27852116,4266490,494831,41127,2554,178,53,35,29,27,26,26,26,26,2434993179,3628669479,3452570620,1945228665,839324935,221539290,47160406,8147271,1045646,100214,6955,406,72,43,31,27,26,26,26,26,26,4626685525,3242016923,1164766976,331469105,84833063,16517352,2557939,287765,22699,1341,122,52,35,29,27,26,26,26,26,560619593,144357977,33055605,5517181,669853,59520,3672,242,66,43,31,27,26,26,26,26,60109419,10702482,1440875,142956,10360,605,101,52,35,29,27,26,26,26,26,384595,33222,2048,174,64,43,31,27,26,26,26,26,336,92,52,34,29,27,26,26,26,26,63,43,31,27,26,26,26,26,29,27,26,26,26,26,26,26,26]},{"name":"mixed_19","t":["197069/500000","42639/500000","134873/1000000","7979/15625"],"rho":"14457649/10000000","H":"1009339/2500000","delta":"11667/20000","vector":[10000000000,3844565964,1321199792,412187475,99773421,22945554,3575905,391741,31535,1673,132,50,41,38,37,37,37,37,37,37,37,37,37,37,37,39,44,74,587,10215,139145,1364963,9855948,55750565,253304086,1060816554,3631578814,4294003281,3618416753,1987942073,665422868,210029284,43153493,6738362,815018,71953,4977,297,66,44,39,37,37,37,37,37,37,37,37,37,37,37,38,41,52,209,3321,50706,556750,4768942,31359085,167530920,711971144,1610752044,3357678173,5107814601,2727807342,1289621959,333222427,72557310,13389319,1857196,198524,15434,928,101,49,41,38,37,37,37,37,37,37,37,37,39,44,93,1076,18132,248778,2419520,17763812,93832461,322584128,1062517250,2870063815,5050330467,4450914332,1608013973,500921956,125741807,24790188,4293402,537491,47655,3103,183,62,44,39,37,37,37,37,37,38,41,56,342,6515,95172,998564,7611621,41825166,188340872,722890767,2119981516,4393659680,3769188290,2222467298,791365537,204483157,52866066,9309611,1181772,112781,7430,481,83,49,41,38,37,37,37,37,37,45,146,2321,36387,414306,3450778,22127753,112102786,462786714,1534674390,3265071016,5308980327,2980615080,1096823661,407299077,97148336,17926138,2594172,279635,22821,1395,132,61,44,39,37,37,37,37,37,12039,158660,1566149,11533341,64644224,288891743,944162260,2514748861,4368099979,3185217938,2037476582,657008042,158171438,32238108,5117851,660274,63806,4465,326,77,49,41,38,37,37,37,37,37,699792,5776649,35385603,156325507,585460996,1706400905,3328456729,5332867026,2798489985,934082226,253755245,57198395,11501536,1636856,166969,12478,694,108,61,44,39,37,37,37,37,37,86343713,355999527,1181220051,3489903160,5985925589,3184963444,1295320258,409407275,115277831,23252413,3488987,397818,32926,2113,198,75,49,41,38,37,37,37,37,2368679711,3677445828,3494189054,1895153603,763877732,197218616,40552704,6782710,855001,81716,5769,395,97,61,44,39,37,37,37,37,37,4682423125,3113992245,1103320201,303097238,73796369,13879141,2066469,228578,18083,1143,153,74,49,41,38,37,37,37,37,517129418,128510848,27709578,4497494,537205,47832,3032,258,92,60,44,39,37,37,37,37,51467057,8887907,1176264,115811,8470,561,136,74,49,41,38,37,37,37,37,306195,26196,1670,200,90,60,44,39,37,37,37,37,339,128,74,49,40,38,37,37,37,37,89,60,43,38,37,37,37,37,40,38,37,37,37,37,37,37,37]},{"name":"mixed_20","t":["281291/1000000","139381/1000000","71409/250000","431017/1000000"],"rho":"7114499/5000000","H":"3984217/10000000","delta":"11667/20000","vector":[10000000000,3393312928,1112541561,302100640,64188850,13135288,1727892,160560,11081,595,68,34,28,26,26,26,26,26,26,26,26,26,26,26,26,27,30,45,220,3678,57052,649002,5338976,34335564,177235760,811091205,3257703961,4298363592,3653630306,1708467678,505994940,143185955,25307142,3518593,371341,28881,1770,128,43,30,27,26,26,26,26,26,26,26,26,26,26,26,26,28,34,92,1160,19528,251106,2462816,18327271,109397231,549126145,1402940442,3218210211,4883071736,2423207150,1041719120,233131278,45807615,7326403,879152,81033,5517,343,59,34,28,26,26,26,26,26,26,26,26,26,27,30,51,376,6632,101990,1151933,9817989,61054548,236235891,869980672,2558514002,5085469877,4213762932,1350806759,381642594,81829708,14320633,2185311,229996,17194,1005,92,42,30,27,26,26,26,26,26,26,28,36,138,2318,38244,471041,4180435,25670972,129871549,561549205,1913646354,4590627456,3802810990,2018320673,606756869,141057887,32371069,4860659,536819,44376,2701,199,54,33,28,26,26,26,26,26,26,30,66,769,13458,179591,1745080,12801907,73827757,352803928,1352453092,3036579942,5358968657,2633740171,906935400,297281645,60355105,9913994,1240997,115251,8074,486,75,41,30,27,26,26,26,26,26,4313,65312,748121,6402520,41115608,211211844,752960268,2245536458,4293120505,3132739656,1758716101,484743272,104771643,18884213,2651950,296520,24188,1492,142,52,33,28,26,26,26,26,26,26,318124,3052914,21553358,105356147,447086593,1488598912,3249165820,5245955325,2421964014,736629986,178131977,35675778,6256450,750927,65429,4272,277,68,41,30,27,26,26,26,26,26,55588829,262152144,970330371,3112983293,5822496708,2930273307,1089998497,306005642,74485038,12884408,1694210,166062,11947,722,108,51,33,28,26,26,26,26,26,2085813672,3672606872,3486659856,1678491115,582889809,130355091,24123985,3564186,391913,32457,2054,179,64,41,30,27,26,26,26,26,26,4644609111,2755947637,867920498,217151419,46765344,7689357,989021,92392,6289,403,95,51,33,28,26,26,26,26,26,392831862,84891101,16233930,2261894,231774,17658,1052,133,63,41,30,27,26,26,26,26,31118025,4728474,544357,46495,3019,235,90,51,33,28,26,26,26,26,26,128079,9290,576,114,62,41,30,27,26,26,26,26,164,88,50,33,28,26,26,26,26,26,61,40,30,27,26,26,26,26,28,26,26,26,26,26,26,26,26]},{"name":"mixed_21","t":["149539/1000000","19701/100000","228151/500000","8839/25000"],"rho":"14204091/10000000","H":"3978377/10000000","delta":"11667/20000","vector":[10000000000,2811128028,886041708,195768497,35831310,6377219,649600,48168,2732,230,79,50,42,39,39,39,39,39,39,39,39,39,39,39,39,40,45,61,122,939,16585,241429,2372599,17856754,111270958,554988352,2813039923,4220512057,3649194829,1357506213,351519187,86878006,12328517,1492062,126608,7970,499,106,61,45,40,39,39,39,39,39,39,39,39,39,39,39,39,42,50,83,351,5261,84139,1013726,9100879,60994788,389820964,1144060590,2987448645,4520936775,2065094323,783393445,142415345,24912079,3267207,324656,24243,1409,178,77,50,42,39,39,39,39,39,39,39,39,39,40,45,62,152,1701,30478,430082,4416040,34896678,154710908,659586851,2192398294,5050834753,3868593678,1043422804,262820523,45668304,6984676,898641,72241,4281,318,99,61,45,40,39,39,39,39,39,39,42,50,91,607,10653,167165,1898759,13427078,78865874,399201919,1607856313,4802693548,3735856358,1732446103,419373519,86706860,16972667,2032859,186774,12311,729,151,77,50,42,39,39,39,39,39,39,45,65,230,3489,58550,706432,6191340,42275039,238872942,1140635381,2714039116,5329689982,2205859234,702825768,194354921,31775882,4564342,463687,34726,2035,222,97,61,45,40,39,39,39,39,39,1102,19402,276412,2931230,22193815,140866586,554069506,1904758174,4104776401,3010554650,1419633252,318683001,60778152,9312203,1110273,100691,6375,434,141,76,50,42,39,39,39,39,39,39,108467,1294102,11385112,62498178,308695862,1212834083,3101845848,5052046854,1964358757,533737970,110978136,19055213,2817048,264855,18466,1079,182,95,61,45,40,39,39,39,39,39,30770061,172791495,744405573,2689954314,5529170296,2588968552,858619467,205250153,41946567,5922013,657363,51247,3038,281,136,76,50,42,39,39,39,39,39,1733253096,3589707351,3427494359,1392675719,406716222,75211401,12225810,1520478,136703,9085,588,164,95,61,45,40,39,39,39,39,39,4497637695,2334792545,626298960,139107043,25506058,3528650,373996,27188,1571,217,134,76,50,42,39,39,39,39,39,269561745,48822230,8149662,910404,74971,4583,361,156,95,61,45,40,39,39,39,39,15957781,2075774,195011,13360,820,188,133,76,50,42,39,39,39,39,39,39784,2354,261,153,94,61,45,40,39,39,39,39,175,132,76,50,42,39,39,39,39,39,93,60,44,40,39,39,39,39,41,39,39,39,39,39,39,39,39]},{"name":"mixed_22","t":["123349/1000000","107051/500000","1363/3125","44921/125000"],"rho":"177509/125000","H":"1988793/5000000","delta":"11667/20000","vector":[10000000000,2747074893,883890793,192592859,35476279,6325515,617870,44373,2409,214,79,50,42,40,39,39,39,39,39,39,39,39,39,39,40,41,45,62,117,824,15063,230745,2325654,17491130,110099422,539122001,2809805388,4244004024,3679201253,1342661876,349511861,86438068,11974221,1453126,118863,7198,447,104,62,45,41,40,39,39,39,39,39,39,39,39,39,39,40,42,51,82,317,4723,78984,976045,8945911,59116100,388449454,1143427116,2986216158,4500678817,2063900454,780399354,138894373,24670812,3174518,310977,22422,1246,170,77,50,42,40,39,39,39,39,39,39,39,40,41,45,62,143,1502,27895,409051,4260768,34686898,153798785,653951812,2175149609,5074189305,3855370896,1025446443,261878507,44682002,6894386,877780,67147,3805,292,99,61,45,41,40,39,39,39,39,40,42,51,89,534,9563,156375,1854926,13290771,77707023,394141308,1589355644,4771137933,3730001204,1737460137,411796390,86051196,16855294,1961831,177488,11178,649,149,77,50,42,40,39,39,39,39,39,45,64,206,3092,54659,683976,6060944,41561197,234063185,1128650898,2699004289,5361776737,2178139777,701544858,193360509,31046503,4492091,442712,32195,1810,211,97,61,45,41,40,39,39,39,39,972,17790,261935,2858797,21637981,139034614,549519606,1898952832,4115351823,3025348572,1415138376,312921953,60146159,9116865,1079502,95406,5733,392,140,77,50,42,40,39,39,39,39,39,101431,1239940,11209704,61811091,305553191,1208734125,3098356354,5046496960,1943592701,530034381,109179698,18824033,2767856,250550,16927,957,178,96,61,45,41,40,39,39,39,39,30293724,171206617,734713377,2654784983,5523450972,2578580633,849775488,203593670,41489971,5773495,635886,47605,2710,263,136,77,50,42,40,39,39,39,39,1726848996,3589013336,3422772151,1388479213,402976817,73715910,12073812,1476101,129440,8251,528,164,96,61,45,41,40,39,39,39,39,4510540697,2319109790,617275320,138001607,25184899,3453047,358673,24947,1390,210,135,77,50,42,40,39,39,39,39,267571351,48032459,8030242,874361,70214,4103,333,157,96,61,45,41,40,39,39,39,15590078,2027506,185047,12212,732,186,134,76,50,42,40,39,39,39,39,36961,2089,248,155,95,61,45,41,40,39,39,39,175,134,76,50,42,40,39,39,39,39,94,60,45,40,40,39,39,39,42,40,39,39,39,39,39,39,39]},{"name":"mixed_23","t":["9973/250000","262831/1000000","252749/500000","39997/125000"],"rho":"2857119/2000000","H":"79949/200000","delta":"11667/20000","vector":[10000000000,2398488882,773629867,141709654,24476399,3876343,302698,18558,800,102,48,31,26,25,25,25,25,25,25,25,25,25,25,25,25,26,28,38,64,282,5666,113688,1367800,11084364,82372419,408698198,2530414649,4232054312,3725639062,1139481598,279568424,61398533,7229375,823897,53132,2653,171,61,38,28,26,25,25,25,25,25,25,25,25,25,25,25,25,26,31,48,128,1688,35792,518998,5714814,38785487,306661397,1003902055,2873320470,4313770827,1892992936,638281031,98224701,16633405,1806542,157550,9051,418,91,48,31,26,25,25,25,25,25,25,25,25,25,26,28,38,70,510,11123,208173,2401641,23734151,116767057,545269877,1985824500,5102068296,3596681243,854726086,205605726,29778919,4345570,472268,27903,1306,128,60,38,28,26,25,25,25,25,25,25,26,31,50,188,3539,71126,1074598,8689870,55552645,315895863,1388521479,4834788099,3683407375,1572397139,318873850,63317411,10805309,1065267,85369,4104,236,87,47,31,26,25,25,25,25,25,25,28,38,85,1049,23829,369875,3700092,28763472,175654442,995218186,2517191246,5397370309,1941742285,600649119,143284062,19990596,2708847,219481,13470,614,109,60,38,28,26,25,25,25,25,25,328,7150,127264,1695637,13925676,105339372,450314105,1715712370,4023503735,2973606457,1205740683,235172790,42270481,5648946,600334,43219,1994,159,85,47,31,26,25,25,25,25,25,25,46360,665504,7286831,43906480,239137293,1052550007,3029149678,4865635985,1692999126,431044981,79429911,12429734,1605789,117952,6649,329,101,60,38,28,26,25,25,25,25,25,20350871,129462507,616894031,2401040998,5388422711,2393879222,725788061,155922680,28072001,3402596,336541,19830,941,127,84,47,31,26,25,25,25,25,25,1531239029,3547405253,3399943963,1222754479,314962006,50865343,7759692,821157,61103,3061,203,98,60,38,28,26,25,25,25,25,25,4446210018,2068344612,496925862,103409017,16754956,2048336,180907,9845,474,114,84,47,31,26,25,25,25,25,25,207685679,33171769,5067021,458364,31163,1428,149,97,60,38,28,26,25,25,25,25,9799295,1178809,88440,4736,267,109,84,47,31,26,25,25,25,25,25,15529,707,127,97,60,38,28,26,25,25,25,25,107,84,47,31,26,25,25,25,25,25,59,37,28,25,25,25,25,25,26,25,25,25,25,25,25,25,25]},{"name":"mixed_24","t":["171451/1000000","39077/200000","19957/50000","371603/1000000"],"rho":"886139/625000","H":"3972301/10000000","delta":"11667/20000","vector":[10000000000,2945594835,941133370,218290588,41333685,7562485,814914,63232,3683,241,61,37,31,29,29,29,29,29,29,29,29,29,29,29,29,30,33,46,110,1221,21917,303134,2881907,20936468,124559104,607212858,2911459074,4289224084,3693958013,1444740857,385509094,97769554,14603647,1825814,162820,10680,611,87,46,33,30,29,29,29,29,29,29,29,29,29,29,29,29,31,37,67,412,7033,108539,1250841,10741544,69970914,422316921,1212021284,3065981637,4639551456,2161324915,838047776,160088623,28889480,3962798,410063,31914,1859,165,58,37,31,29,29,29,29,29,29,29,29,29,30,33,48,155,2266,40086,538839,5321206,39768240,172172291,708333703,2283815847,5111321009,3945474868,1112176487,289159140,52614153,8306073,1107271,94294,5797,357,77,45,33,30,29,29,29,29,29,29,31,38,79,771,14163,211754,2277155,15728582,89084057,433951585,1684889308,4723844234,3779943030,1815545099,459525680,97757744,19798008,2492552,238372,16480,924,127,57,37,31,29,29,29,29,29,29,33,51,266,4671,75534,874156,7366134,48288138,262421504,1180069268,2803984408,5395767951,2310190231,751762649,215251012,36998456,5492517,584014,45764,2721,216,73,45,33,30,29,29,29,29,29,1452,25582,348302,3521057,25658376,154048325,598574302,1994662612,4189104464,3069387732,1496049891,352573154,69394843,11023411,1364619,129366,8586,511,111,57,37,31,29,29,29,29,29,29,138624,1576194,13158386,70957063,338655567,1282858793,3156218045,5100261066,2072979966,579207838,124412553,22195559,3397031,336610,24575,1408,159,71,45,33,30,29,29,29,29,29,35511071,191577095,793628382,2768574061,5642106453,2683904566,911644921,226943978,48008453,7107404,819992,67165,4088,291,103,56,37,31,29,29,29,29,29,1823210053,3636275408,3460550677,1467582716,442336106,85659464,14391129,1858928,174638,12102,716,132,71,45,33,30,29,29,29,29,29,4574471589,2424550682,677810968,155244689,29546370,4246206,467828,35849,2080,199,100,56,37,31,29,29,29,29,29,296320340,55779763,9559772,1123827,97086,6163,398,120,70,45,33,30,29,29,29,29,18680502,2517898,247354,17731,1036,156,99,56,37,31,29,29,29,29,29,51890,3141,254,115,70,45,33,30,29,29,29,29,136,98,56,37,31,29,29,29,29,29,69,45,33,30,29,29,29,29,31,29,29,29,29,29,29,29,29]},{"name":"mixed_25","t":["85001/500000","12091/62500","399903/1000000","374059/1000000"],"rho":"14180479/10000000","H":"124151/312500","delta":"11667/20000","vector":[10000000000,2937721111,941165781,218980839,41605001,7665349,825403,64008,3722,243,61,38,31,30,29,29,29,29,29,29,29,29,29,29,29,30,34,47,111,1234,22204,307213,2911539,21092173,125100310,608166540,2921542877,4274229959,3680963224,1443821525,386392213,98716485,14741635,1846186,164664,10796,617,87,46,34,30,29,29,29,29,29,29,29,29,29,29,29,30,31,38,67,416,7114,109791,1263873,10836764,70412709,425387785,1212008534,3057834383,4624067575,2158244243,842801338,160855850,29115262,4001910,414697,32323,1881,167,59,38,31,30,29,29,29,29,29,29,29,29,30,34,48,157,2288,40541,545057,5379111,40217884,172890122,708930938,2280057750,5093654308,3953484671,1112648647,290168875,52924978,8382193,1123218,95600,5867,360,78,46,34,30,29,29,29,29,29,30,31,38,80,779,14333,214517,2307803,15863488,89528512,434889039,1684358334,4727936438,3768944552,1814838448,460319981,98240560,20038678,2522434,241347,16672,933,128,58,37,31,30,29,29,29,29,29,34,52,268,4729,76535,884214,7434210,48604728,263438727,1184835462,2798411572,5377420540,2306061442,752423454,216993638,37303236,5550972,590713,46303,2750,218,74,46,34,30,29,29,29,29,29,1467,25878,352226,3558443,25875368,155268954,599689323,1993038787,4177581979,3061790206,1502483122,353909533,69834344,11121656,1379650,131163,8699,517,112,57,37,31,30,29,29,29,29,29,140331,1595124,13316014,71395686,339644230,1283430660,3148409717,5106212614,2072595241,580343465,124988251,22372969,3442838,341065,24889,1423,160,72,46,34,30,29,29,29,29,29,35765557,192436531,794607639,2773608697,5624604618,2678758167,912181565,227801517,48491140,7185093,830142,67990,4133,294,104,57,37,31,30,29,29,29,29,1823146238,3626053897,3451484295,1467581550,445004161,86217261,14524449,1879672,176727,12250,724,133,71,46,34,30,29,29,29,29,29,4561875659,2430738174,679279415,155992101,29784853,4290397,474163,36328,2104,201,101,57,37,31,30,29,29,29,29,297461202,56131443,9673092,1137876,98338,6235,402,121,71,46,34,30,29,29,29,29,18851995,2546407,250358,17944,1047,157,100,57,37,31,30,29,29,29,29,52580,3179,257,116,71,45,34,30,29,29,29,29,137,99,57,37,31,30,29,29,29,29,69,45,33,30,29,29,29,29,31,29,29,29,29,29,29,29,29]},{"name":"mixed_26","t":["170197/1000000","9719/50000","403287/1000000","92823/250000"],"rho":"7090069/5000000","H":"3972751/10000000","delta":"11667/20000","vector":[10000000000,2936117385,937887714,217236120,41098415,7526367,808840,62609,3628,230,55,34,28,27,26,26,26,26,26,26,26,26,26,26,26,27,30,42,103,1197,21695,300885,2861387,20808998,123970033,604763043,2909405805,4279079338,3685811400,1439498152,383806899,97455038,14519609,1812911,161313,10548,594,80,41,30,27,26,26,26,26,26,26,26,26,26,26,26,27,28,34,61,398,6944,107519,1241317,10677066,69621210,421506380,1207953356,3058430185,4627354150,2154457488,836575244,159369776,28730066,3934967,406547,31589,1827,155,53,34,28,27,26,26,26,26,26,26,26,26,27,30,43,147,2228,39673,534618,5288767,39635423,171386917,705756999,2277309234,5100761002,3944251756,1108669232,287949422,52317977,8252655,1100166,93435,5719,343,71,41,30,27,26,26,26,26,26,27,28,34,74,754,14009,210139,2265405,15636867,88645387,432298532,1680567357,4730758042,3773572848,1810223109,457537935,97269518,19711409,2475794,236327,16287,902,117,52,34,28,27,26,26,26,26,26,30,47,257,4611,74872,867599,7320085,48048058,261481832,1179777092,2796945327,5384447284,2303021488,749095299,214632515,36801228,5456746,579166,45282,2676,204,67,41,30,27,26,26,26,26,26,1426,25311,345434,3499100,25535963,153737239,596398551,1988835958,4179739020,3062815330,1493952945,351133097,69037124,10956087,1354557,128263,8481,494,101,51,34,28,27,26,26,26,26,26,137455,1566485,13109496,70610995,337266416,1278968022,3150219681,5099876513,2066853769,576957259,123839122,22069629,3377893,333911,24309,1379,148,65,41,30,27,26,26,26,26,26,35320067,190779711,791256382,2766434782,5629226806,2676603401,908864763,225973736,47817335,7064186,813720,66494,4026,277,94,51,34,28,27,26,26,26,26,1817976577,3629857530,3455406122,1463219333,441223160,85252709,14307371,1845917,173099,11962,696,121,64,41,30,27,26,26,26,26,26,4565150405,2421781005,675451297,154554350,29388821,4218552,464426,35494,2044,186,91,51,34,28,27,26,26,26,26,295153732,55494855,9515085,1116114,96200,6080,382,110,64,41,30,27,26,26,26,26,18581168,2501277,245285,17534,1012,144,90,51,34,28,27,26,26,26,26,51401,3093,240,105,63,41,30,27,26,26,26,26,125,89,51,33,28,27,26,26,26,26,62,40,30,27,26,26,26,26,28,27,26,26,26,26,26,26,26]},{"name":"mixed_27","t":["83521/500000","49053/250000","99667/250000","373321/1000000"],"rho":"14179647/10000000","H":"993159/2500000","delta":"11667/20000","vector":[10000000000,2930462143,939505359,217796840,41311380,7587398,812777,62761,3644,249,67,41,35,33,32,32,32,32,32,32,32,32,32,32,32,33,37,51,117,1215,21745,302526,2880212,20908264,124394904,604684800,2914926218,4281481298,3688573745,1440552135,384945511,98016392,14584709,1823979,161940,10578,614,94,51,37,33,32,32,32,32,32,32,32,32,32,32,32,33,35,42,73,417,6967,107945,1247640,10735284,69787568,423220615,1210370832,3059035804,4625130462,2156941752,839267467,159692718,28891975,3956776,408726,31709,1848,175,64,41,35,33,32,32,32,32,32,32,32,32,33,37,53,161,2245,39749,536801,5313353,39890619,172065612,706859159,2277422528,5101994666,3947147455,1108751837,289004827,52510676,8305562,1108733,93814,5740,364,85,50,37,33,32,32,32,32,32,33,35,42,85,770,14025,210815,2280076,15733822,88956908,433067384,1680828974,4724725668,3771753731,1813842172,458169329,97684431,19857778,2489484,237499,16334,924,137,63,41,35,33,32,32,32,32,32,37,56,269,4627,75159,872816,7360429,48238073,261914459,1180589627,2796839537,5386886248,2302132081,750793306,215685535,36960598,5493796,582125,45446,2699,227,81,50,37,33,32,32,32,32,32,1442,25377,346852,3518729,25634818,154230836,597631181,1990915926,4181427481,3065157510,1497720947,351866787,69360724,11014281,1362919,128984,8515,518,121,63,41,35,33,32,32,32,32,32,137890,1573338,13185332,70924008,338155026,1281140776,3149905232,5102273763,2067791778,578331805,124210241,22193405,3403407,335500,24389,1403,170,79,50,37,33,32,32,32,32,32,35487080,191447461,791901653,2765743610,5628244651,2677349430,909676830,226733976,48092960,7104822,818894,66745,4051,302,114,63,41,35,33,32,32,32,32,1820349194,3629042541,3453850588,1465400909,442654004,85551956,14395913,1856888,173909,12004,721,144,78,50,37,33,32,32,32,32,32,4566546060,2424435177,676387072,155157374,29549356,4244524,467139,35605,2066,211,111,63,41,35,33,32,32,32,32,296133395,55720816,9576645,1122083,96600,6107,407,133,78,50,37,33,32,32,32,32,18670290,2517098,246452,17592,1036,169,110,63,41,35,33,32,32,32,32,51601,3116,266,128,78,50,37,33,32,32,32,32,150,109,62,41,34,33,32,32,32,32,76,50,37,33,32,32,32,32,34,32,32,32,32,32,32,32,32]},{"name":"mixed_28","t":["83427/500000","98143/500000","401417/1000000","18599/50000"],"rho":"7090023/5000000","H":"397273/1000000","delta":"11667/20000","vector":[10000000000,2927224286,937121673,216727859,41020108,7515580,803863,62006,3608,256,72,45,37,35,35,35,35,35,35,35,35,35,35,35,35,36,40,55,123,1210,21486,299152,2852301,20747231,123727756,602519472,2908933422,4280661238,3688309304,1437161690,383313617,97366933,14463476,1805722,160083,10455,617,100,55,40,36,35,35,35,35,35,35,35,35,35,35,35,35,37,45,77,421,6890,106694,1235091,10646567,69342355,421264919,1207394111,3057135396,4623164226,2153291676,836082004,158838227,28675995,3919491,404194,31322,1836,183,69,45,37,35,35,35,35,35,35,35,35,35,36,40,57,166,2227,39281,531090,5264624,39594508,171174043,704722751,2274386127,5102069370,3942714492,1106028409,287671868,52159446,8233115,1096588,92657,5675,371,91,55,40,36,35,35,35,35,35,35,37,45,90,770,13863,208486,2258120,15607345,88442264,431456214,1677938481,4728038961,3771990596,1810231086,456384871,97114865,19687974,2464330,234758,16137,924,145,68,45,37,35,35,35,35,35,35,40,60,273,4577,74274,863693,7297081,47924336,260787770,1178290157,2794210434,5386677169,2298803053,748548548,214460305,36683843,5442047,575737,44891,2676,235,87,54,40,36,35,35,35,35,35,1433,25077,343109,3486420,25450850,153467196,595556121,1987385123,4179663551,3063678296,1493327186,350238045,68906018,10922255,1349061,127431,8414,523,130,68,45,37,35,35,35,35,35,35,136336,1558104,13080371,70478309,336707748,1278040001,3148996721,5099347545,2063538881,576190034,123541023,22023311,3369324,331648,24087,1397,180,85,54,40,36,35,35,35,35,35,35235995,190485721,789757425,2762038478,5626632477,2674324814,907428642,225646440,47740288,7039403,809939,65932,4010,310,123,68,45,37,35,35,35,35,35,1816557015,3628889749,3454127556,1462207299,440663645,85011983,14276075,1838399,171918,11862,725,154,85,54,40,36,35,35,35,35,35,4565289921,2419695595,674034988,154323118,29329306,4205037,461942,35168,2052,221,120,68,45,37,35,35,35,35,35,294776975,55358860,9494168,1110401,95446,6039,415,143,84,54,40,36,35,35,35,35,18522844,2492539,243681,17382,1036,179,119,68,45,37,35,35,35,35,35,50976,3088,276,138,84,54,40,36,35,35,35,35,161,118,67,44,37,35,35,35,35,35,83,54,40,36,35,35,35,35,37,35,35,35,35,35,35,35,35]},{"name":"mixed_29","t":["21017/125000","194783/1000000","401203/1000000","373/1000"],"rho":"14180519/10000000","H":"3972841/10000000","delta":"11667/20000","vector":[10000000000,2930795122,938648526,217684464,41275505,7584723,813498,62845,3614,215,47,29,24,22,22,22,22,22,22,22,22,22,22,22,22,23,26,36,93,1181,21759,302739,2878522,20898884,124320339,604911967,2914946341,4275995532,3683508627,1439654150,384589716,97993425,14588153,1823740,162058,10558,577,70,35,26,23,22,22,22,22,22,22,22,22,22,22,22,22,24,29,53,384,6945,108014,1247804,10731087,69816789,423204238,1209093867,3056328250,4621677384,2154728429,839219085,159724201,28870444,3956002,408791,31718,1812,141,45,28,24,22,22,22,22,22,22,22,22,22,23,26,37,137,2214,39790,537271,5316159,39885506,171911127,706418689,2276176120,5096334033,3947893890,1108741097,288736381,52493579,8299075,1108672,93924,5713,326,61,35,26,23,22,22,22,22,22,22,24,29,65,739,14027,211154,2280921,15720920,88914646,432905308,1680434346,4728905770,3769463603,1811765315,458025832,97601500,19849816,2490430,237643,16324,884,103,44,28,24,22,22,22,22,22,22,26,40,246,4605,75239,872794,7358019,48225275,261953700,1181480859,2795191425,5380439869,2301247045,750081630,215632806,36960449,5490664,582333,45464,2662,188,56,35,26,23,22,22,22,22,22,1413,25387,347111,3518695,25642174,154314827,597279878,1989315923,4177238155,3061793006,1497593128,351833996,69313602,11010845,1362623,129055,8492,477,87,43,28,24,22,22,22,22,22,22,138074,1574823,13189989,70882085,337955988,1280142803,3147772631,5102723417,2067064202,577916010,124171292,22178089,3402898,335822,24394,1362,131,55,35,26,23,22,22,22,22,22,35469946,191335909,791788000,2767380584,5623626337,2675402588,909354899,226572613,48085248,7104918,818922,66793,4016,259,80,43,28,24,22,22,22,22,22,1819045085,3626484590,3451994066,1464229565,442656334,85546817,14386830,1856795,174003,11985,678,105,54,35,26,23,22,22,22,22,22,4562207671,2424758556,676266491,155049712,29531970,4243114,467409,35635,2027,169,77,43,28,24,22,22,22,22,22,295937809,55698988,9576290,1122735,96684,6077,363,93,54,35,26,23,22,22,22,22,18670729,2516652,246606,17581,993,126,75,43,28,24,22,22,22,22,22,51642,3079,221,89,53,34,25,23,22,22,22,22,107,75,43,28,24,22,22,22,22,22,52,34,25,23,22,22,22,22,23,22,22,22,22,22,22,22,22]},{"name":"mixed_30","t":["169337/1000000","195089/1000000","10019/25000","46531/125000"],"rho":"14179629/10000000","H":"496579/1250000","delta":"11667/20000","vector":[10000000000,2935955015,939241455,217743130,41250241,7564040,812502,62857,3630,223,51,31,26,25,24,24,24,24,24,24,24,24,24,24,24,25,28,39,98,1192,21769,302302,2875171,20886600,124302816,605427284,2912581236,4281208007,3687719888,1441087577,384684129,97797583,14573538,1821453,162026,10579,587,75,38,28,25,24,24,24,24,24,24,24,24,24,24,24,25,26,31,57,392,6961,107995,1246842,10720281,69800111,422530075,1209777986,3059855010,4628404457,2156754384,838227171,159719751,28842188,3952355,408505,31721,1824,149,49,31,26,25,24,24,24,24,24,24,24,24,25,28,40,143,2227,39817,536882,5309763,39790127,171868074,706817057,2278668274,5102386455,3946169205,1109611614,288686096,52481602,8289788,1106064,93860,5730,336,66,38,28,25,24,24,24,24,24,25,26,32,70,748,14047,210971,2275693,15703044,88894993,433044238,1681690148,4727318009,3773657716,1812707561,458310529,97569035,19801302,2486955,237447,16345,895,110,48,31,26,25,24,24,24,24,24,28,44,252,4618,75193,871770,7350544,48197064,261943360,1180503204,2798217048,5386611011,2304178851,750381955,215279509,36928469,5482752,581886,45479,2676,197,62,38,28,25,24,24,24,24,24,1423,25405,346920,3514136,25617096,154078237,597444857,1990856194,4181708789,3064623420,1496255579,351846891,69270121,11000288,1361055,128902,8506,487,95,48,31,26,25,24,24,24,24,24,138009,1572709,13159729,70837534,337990687,1280712287,3150977140,5101246643,2068668329,578070990,124153145,22156727,3394860,335455,24406,1374,140,60,38,28,25,24,24,24,24,24,35444164,191271394,792142715,2767132438,5630702715,2678258962,909874261,226539333,47996011,7094819,817811,66790,4032,269,87,47,31,26,25,24,24,24,24,1820073242,3630355697,3455430556,1465037594,442194121,85499479,14368603,1854490,173901,12001,689,114,59,38,28,25,24,24,24,24,24,4566925519,2423854477,676472526,154988649,29501112,4237685,466670,35636,2041,178,84,47,31,26,25,24,24,24,24,295865335,55669956,9555904,1121148,96634,6093,374,102,59,38,28,25,24,24,24,24,18649592,2512989,246413,17597,1005,135,83,47,31,26,25,24,24,24,24,51623,3093,232,97,59,38,28,25,24,24,24,24,116,82,47,31,26,25,24,24,24,24,58,37,28,25,24,24,24,24,26,25,24,24,24,24,24,24,24]},{"name":"mixed_31","t":["168339/1000000","195147/1000000","402023/1000000","5814/15625"],"rho":"7090123/5000000","H":"3972777/10000000","delta":"11667/20000","vector":[10000000000,2931109581,937819647,217193569,41126769,7541639,808627,62505,3647,258,72,45,38,35,35,35,35,35,35,35,35,35,35,35,35,36,40,56,124,1224,21674,300908,2863688,20815757,123993857,604001220,2911070506,4278385705,3685729897,1438653772,383869302,97600018,14521942,1813884,161149,10550,624,101,55,40,36,35,35,35,35,35,35,35,35,35,35,35,35,38,45,78,426,6955,107418,1241227,10683610,69585253,421979697,1208068568,3057130656,4623776651,2154018169,837268256,159293997,28755782,3936265,406465,31569,1855,184,70,45,38,35,35,35,35,35,35,35,35,35,36,40,57,168,2251,39604,534258,5289156,39703026,171475626,705576799,2275805018,5099512308,3944927280,1107724651,288096287,52317378,8260598,1101702,93352,5734,375,92,55,40,36,35,35,35,35,35,35,38,45,90,778,13993,209919,2267944,15653329,88658238,432183506,1679541101,4729324534,3771519040,1810643062,457271007,97319007,19748302,2476518,236229,16278,934,146,69,45,38,35,35,35,35,35,35,40,60,276,4624,74811,867921,7324139,48060843,261385561,1179835283,2795285028,5383639326,2300846059,749188754,214898321,36810997,5462478,579003,45235,2703,237,88,55,40,36,35,35,35,35,35,1448,25282,345184,3500970,25540304,153833259,596365993,1988389815,4178686761,3062635435,1494923684,351036051,69078533,10961709,1355235,128259,8494,529,131,68,45,38,35,35,35,35,35,35,137291,1566275,13125702,70650300,337281214,1278971468,3148858564,5100640927,2065675385,576974895,123838261,22087898,3383038,333765,24291,1412,181,86,55,40,36,35,35,35,35,35,35338163,190851125,790877226,2765206513,5626206152,2675279949,908486014,226044794,47877454,7068627,814092,66425,4050,313,123,68,45,38,35,35,35,35,35,1817750840,3628262167,3453715470,1463129024,441492679,85261699,14321823,1846796,173005,11968,732,155,85,55,40,36,35,35,35,35,35,4564023243,2422015360,675196647,154628780,29413682,4221702,464550,35458,2074,223,121,68,45,38,35,35,35,35,35,295266770,55511678,9527684,1116277,96123,6098,420,143,85,55,40,36,35,35,35,35,18589498,2503176,245177,17529,1047,181,119,68,45,38,35,35,35,35,35,51363,3120,279,138,85,54,40,36,35,35,35,35,162,118,68,45,37,35,35,35,35,35,83,54,40,36,35,35,35,35,37,35,35,35,35,35,35,35,35]},{"name":"even41","t":[".544865",".283067","0",".311955"],"rho":"376153/250000","H":".40684","delta":".56217","vector":[10000000000,4443185234,1406274597,353441069,69511255,11598180,1533008,157442,12239,593,20,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,5,163,3834,57871,634786,5270935,36438936,203647059,924215826,3084395591,5352109176,4582850229,2080773018,606004588,136110558,23930497,3357195,377291,31646,1999,76,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,45,1187,21167,254019,2461571,18384146,108774058,502066089,1639129185,3937351516,6113294729,3071585200,1032959390,246926714,46620178,7223819,882690,86480,6032,288,9,1,1,1,1,1,1,1,1,1,1,1,1,1,12,351,7271,105654,1093170,8587307,52540690,256697994,1017487662,3123175058,6124087264,4174557363,1535634935,422034553,88349762,14667639,1997507,211783,17644,1028,35,1,1,1,1,1,1,1,1,1,1,3,99,2324,37627,422490,3654315,25209138,139357574,621566853,2039650845,4125841133,4300860972,2290397485,709696358,160063479,29427481,4326636,512789,47016,2988,137,4,1,1,1,1,1,1,1,1,1,27,758,13673,170612,1638402,12262373,73479397,353395444,1304190570,3626480368,6399519219,3292171924,1092464960,285588199,57662473,9388715,1214703,120150,9167,464,16,1,1,1,1,1,1,1,1,4627,67226,705866,5774924,37652202,199854561,845583582,2635193304,5101426482,3741159785,1712797788,507346647,110467725,19008134,2598154,286138,24443,1513,63,2,1,1,1,1,1,1,1,1,291806,2635420,18977967,108675796,493399019,1679134366,3791181486,5204503419,2716583854,851841286,197259830,36491403,5553078,682587,65354,4589,210,7,1,1,1,1,1,1,1,1,55782050,280161685,1103976132,3412718603,6917979708,3653669526,1270939389,336691387,69725955,11700105,1566068,164063,13046,729,26,1,1,1,1,1,1,1,1,2293676101,4227867440,3926980586,1891649302,581468924,131184486,23450185,3363501,384776,34247,2182,94,3,1,1,1,1,1,1,1,1,5416628382,2864265468,944398534,232829921,45827677,7292049,923288,90891,6553,330,11,1,1,1,1,1,1,1,1,413387609,88475192,15022184,2045717,217766,18383,1070,42,1,1,1,1,1,1,1,1,29543441,4344791,522156,48112,3234,146,5,1,1,1,1,1,1,1,1,124228,9708,504,18,1,1,1,1,1,1,1,1,66,2,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1]},{"name":"odd41","t":["0",".554889","0",".314443"],"rho":"150499/100000","H":".40767","delta":".5637","vector":[100000000,28309542,8841536,1612659,264475,34992,2861,162,26,18,9,6,6,5,5,5,5,5,5,5,5,5,5,5,5,6,6,7,12,22,62,948,13833,119252,873884,4512251,24168515,52964656,46158590,13664311,3198549,572768,74620,7904,498,41,21,12,7,6,6,5,5,5,5,5,5,5,5,5,5,5,5,6,6,9,18,32,307,5123,56565,401843,2807088,11557418,35536424,53587569,22703419,6138003,1068425,172248,18429,1525,92,24,18,9,6,6,5,5,5,5,5,5,5,5,5,6,6,7,12,23,106,1752,23234,208519,1250926,6332740,21691031,60619336,35050680,9755339,2248714,320097,46140,4206,263,31,21,12,7,6,6,5,5,5,5,5,5,6,6,9,18,44,593,8842,87331,605316,3211088,15313168,41753763,43472967,18087823,3583333,706071,101016,10690,776,54,23,17,9,6,6,5,5,5,5,5,5,6,7,12,26,196,3287,37817,275884,1819644,8509102,27917701,64253365,22696558,6998563,1385739,212498,26918,2105,137,27,21,12,7,6,6,5,5,5,5,5,19,73,1127,15170,136252,886931,4744644,19492276,48502267,35719686,12020869,2612568,440978,57240,5965,382,38,22,17,9,6,6,5,5,5,5,5,5,381,5954,59934,439896,2578836,11642980,34969501,49609976,19537866,4698816,835389,130752,14546,1117,75,25,21,12,7,6,6,5,5,5,5,5,208102,1336904,6712587,22917902,63729241,27105497,7874159,1708305,263326,35136,3129,190,29,22,17,9,6,6,5,5,5,5,5,17041779,40817289,37662608,13908139,3047035,549725,78071,7886,564,45,24,21,12,7,6,6,5,5,5,5,5,52192467,20561888,5610296,1091543,170789,20040,1563,103,26,22,17,9,6,6,5,5,5,5,5,2206163,339499,46576,4381,278,33,23,21,12,7,6,6,5,5,5,5,99870,11204,801,59,25,22,17,9,6,6,5,5,5,5,5,142,28,23,21,12,7,6,6,5,5,5,5,22,17,9,6,6,5,5,5,5,5,12,7,6,6,5,5,5,5,6,5,5,5,5,5,5,5,5]}]}


==> anc/proof_data/verify.py <==
#!/usr/bin/env python3
"""Read-only exact verification. --full regenerates all new Lucas arithmetic.

The default checks local certificates only, not the large Lucas enumeration.
The cited Fibonacci mean, prime estimates, and analytic tails are not proved
by this program. No network connection, NumPy, or optimization is required.
"""
from __future__ import annotations
import argparse, csv, hashlib, json, os, shutil, subprocess, sys, tempfile, time
from pathlib import Path
sys.dont_write_bytecode=True
import finite
ROOT=Path(__file__).resolve().parent

def digest(p:Path)->str:
    h=hashlib.sha256()
    with p.open('rb') as f:
        for block in iter(lambda:f.read(1024*1024),b''):h.update(block)
    return h.hexdigest()

def integrity()->None:
    manifest=finite.load(ROOT/'manifest.json')
    for name,meta in manifest.items():
        p=ROOT/name
        finite.require(p.is_file() and p.stat().st_size==meta['bytes'] and digest(p)==meta['sha256'],f'File integrity: {name}')

def local_checks()->dict:
    vectors=finite.load(ROOT/'vectors.json')
    v=finite.check_vectors(vectors)
    print('34 reduced matrices: 12,818 strict integer rows PASS',flush=True)
    partitions=[finite.check_partition(finite.load(ROOT/f'partition_{p}.json'),p,vectors['certificates']) for p in ('even','odd')]
    print('Two complete amplitude partitions: 34 boxes PASS',flush=True)
    rows,summary=finite.major_rows()
    with (ROOT/'major_rows.csv').open(newline='') as f:stored=[{k:int(x) for k,x in r.items()} for r in csv.DictReader(f)]
    finite.require(rows==stored,'Recomputed major-arc rows')
    saved=finite.load(ROOT/'major_summary.json')
    finite.require({k:x for k,x in summary.items() if k!='exact_bounds'}==saved,'Major block sums')
    print('122 modular convolutions for all eight cases PASS',flush=True)
    scalars=finite.scalar_checks()
    return {'vectors':v,'partitions':partitions,'major_arcs':summary,'scalars':scalars}

def full_lucas(work:Path)->dict:
    cxx=os.environ.get('CXX','g++')
    finite.require(shutil.which(cxx) is not None,'A C++17 compiler (CXX or g++) is required')
    for name in ('collisions','prime_groups','period_sums'):
        exe=work/name
        subprocess.run([cxx,'-O3','-std=c++17','-Wall','-Wextra',str(ROOT/'lucas'/f'{name}.cpp'),'-o',str(exe)],check=True)
        if name=='period_sums':subprocess.run([str(exe),str(work)],check=True)
        else:
            with (work/f'{name}_100000.csv').open('w') as f:subprocess.run([str(exe),'100000'],stdout=f,check=True)
    expected=finite.load(ROOT/'lucas_outputs.json')
    for name,meta in expected.items():
        p=work/name
        finite.require(p.stat().st_size==meta['bytes'] and digest(p)==meta['sha256'],f'Regenerated Lucas data: {name}')
    import lucas
    result=lucas.check(work)
    result['all_four_output_files_match']=True
    return result

def negative_tests()->dict:
    import copy
    data=finite.load(ROOT/'vectors.json');bad=copy.deepcopy(data);bad['certificates'][0]['vector'][0]=0
    try:finite.check_vectors(bad)
    except ValueError:pass
    else:raise RuntimeError('Invalid positive-vector data were not rejected')
    part=finite.load(ROOT/'partition_even.json');part['leaves'].pop()
    try:finite.check_partition(part,'even',data['certificates'])
    except ValueError:pass
    else:raise RuntimeError('Missing partition leaf was not rejected')
    return {'zero_coordinate_rejected':True,'missing_partition_leaf_rejected':True}

def main()->None:
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--full',action='store_true')
    parser.add_argument('--report',type=Path,help='write a report outside the fixed certificate directory')
    args=parser.parse_args()
    if args.report:
        p=args.report.resolve()
        finite.require(ROOT not in p.parents,'Report must be outside the fixed input directory')
    finite.require(sys.version_info >= (3,10), 'Python 3.10 or later is required')
    start=time.monotonic();integrity()
    result={'status':'LOCAL_CHECKS_PASSED','mode':'local_only','analytic_theorems_verified_by_program':False,'cited_Fibonacci_mean_regenerated':False}
    result.update(local_checks());result['rejection_tests']=negative_tests()
    if args.full:
        with tempfile.TemporaryDirectory(prefix='mixed-lucas-') as temp:result['Lucas_regeneration']=full_lucas(Path(temp))
        result['status']='ALL_NEW_FINITE_CHECKS_PASSED';result['mode']='full_new_finite_inputs'
    else:print('Lucas tables NOT regenerated. Use --full for all new finite inputs.',flush=True)
    integrity();result['inputs_unchanged']=True;result['elapsed_seconds']=round(time.monotonic()-start,3)
    if args.report:
        args.report.parent.mkdir(parents=True,exist_ok=True);args.report.write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
    print(json.dumps({k:v for k,v in result.items() if k in ('status','mode','analytic_theorems_verified_by_program','cited_Fibonacci_mean_regenerated','inputs_unchanged','elapsed_seconds')},indent=2),flush=True)
if __name__=='__main__':
    try:main()
    except (ValueError,OSError,subprocess.CalledProcessError) as e:print('VERIFICATION FAILED:',e,file=sys.stderr);raise SystemExit(1)

